Density of binary disc packings: lower and upper bounds

We provide, for any $r\in (0,1)$, lower and upper bounds on the maximal density of a packing in the Euclidean plane of discs of radius $1$ and $r$. The lower bounds are mostly folk, but the upper bounds improve the best previously known ones for any $r\in[0.11,0.74]$. For many values of $r$, this gives a fairly good idea of the exact maximum density. In particular, we get new intervals for $r$ which does not allow any packing more dense that the hexagonal packing of equal discs.

==> anc/lower_bound.sage <==
# canonicalize_radical : replaces sqrt(f(x)^2) by +|f(x)| or -|f(x)|
# the sign is the sign of f(x) when x->infinity : this can cause trouble, be careful

########################
# Some useful routines #
########################

# list of discs (x,y,r) -> svg file "name"
def tosvg(l,name):
    f=open(name,'w')
    f.write('<svg>\n')
    for (x,y,t) in l:
        f.write(' <circle cx="%fmm" cy="%fmm" r="%fmm" fill="%s" stroke="black" />\n'%(50*x,50*y,50*t,'#5599ff' if t<1 else '#ffd42a'))
    f.write('</svg>\n')
    f.close()

# INPUT: discs (x1,y1,r1), (x2,y2,r2) and radius r3
# OUTPUT: disc (x3,y3,r3) tangent to both other discs
def stick((x1,y1,r1),(x2,y2,r2),r3,direct=true):
    l=sqrt((x2-x1)^2+(y2-y1)^2) # l=r1+r2 if discs 1 & 2 are tangents (not mandatory)
    cosa=((r1+r3)^2+l^2-(r2+r3)^2)/(2*(r1+r3)*l)
    sina=(1 if direct else -1)*sqrt(1-cosa^2)
    x3=x1+(cosa*(x2-x1)-sina*(y2-y1))*(r1+r3)/l
    y3=y1+(sina*(x2-x1)+cosa*(y2-y1))*(r1+r3)/l
    return (x3.canonicalize_radical(),y3.canonicalize_radical(),r3)

# INPUT: a radical expression in r (symbolic expression)
# OUTPUT: a radicande of g
def choose_sqrt_in(g):
    (x,y,z)=(SR.wild(0),SR.wild(1),SR.wild(2))
    s=0
    while true:
        m=g.match(x*sqrt(y)+z)
        if m==None: # sqrt(f) is ignored if written f^(1/2)..
            return s
        if len(str(m[y]))>len(str(s)):
            s=m[y]
        g=m[x]+m[z]

# find the algebraic roots in [a,b] of a radical expression f
def find_roots(f,a,b):
    f=numerator(f.canonicalize_radical())
    g=expand(f)
    r=g.variables()[0]
    while not g.is_polynomial(r):
        y=choose_sqrt_in(g) # choose a sqrt to be removed
        x=g.coefficient(sqrt(y))
        z=g-x*sqrt(y) # g=x*sqrt(y)+z
        g=x^2*y-z^2
        g=g.canonicalize_radical()
    g=AA[r](g) # QQ
    return [i for i in g.roots(AA,multiplicities=false) if i>=a and i<=b and RIF(f.subs(r=i)).contains_zero()]

var('r')

# list ((a,b),d) where d(r) lower bound for the density for r in [a,b]
densities=[(RIF(0,1),(1/sqrt(12)).function(r))]
density=lambda r: pi*max([z[1](r) for z in densities if r in z[0]])

#####################################
# Flow 0 <-> r8 <-> r4 <-> r1 <-> 1 #
#####################################

# a horizontal red line shows the density of the hexagonal compact packing
flow841=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# r1 <-> 1
d0=(0,0,r)
d1=(2*r,0,r)
d2=stick(d0,d1,1)
d3=stick(d2,d1,1)
# r1 : when d3[1]=1
r1=find_roots(d3[1]-1,0,1)[0]
# density
d=((1+r^2)/((d3[0]-r)*(d2[1]+d3[1])))
d=d.canonicalize_radical()
flow841+=plot(pi*d(r),r,r1,1)
# ratio for which density of hcp is reached
a5=find_roots(d-1/sqrt(12),r1,1)[0]
flow841+=line([(a5,pi/sqrt(12)),(a5,0.9)],color='black')
densities.append((RIF(r1,1),d.function(r)))

# r4 <-> r1
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d2,d1,1)
d4=stick(d2,d3,1)
# r4 : when d4[1]=2
r4=find_roots(d4[1]-2,0,1)[0]
# density
d=((1+r^2)/((d1[0]*d3[1]-d1[1]*d3[0])/2+(d3[0]*d4[1]-d3[1]*d4[0])/2))
d=d.canonicalize_radical()
flow841+=plot(pi*d(r),r,r4,r1)
# ratio for which density of hcp is reached
[a1,a4]=find_roots(d-1/sqrt(12),r4,r1)
flow841+=line([(a1,pi/sqrt(12)),(a1,0.9)],color='black')
flow841+=line([(a4,pi/sqrt(12)),(a4,0.9)],color='black')
densities.append((RIF(r4,r1),d.function(r)))

# r8 <-> r4
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,1)
# r8 : when d3[0]=1
r8=find_roots(d3[0]-1,0,1)[0]
# density
d=(1+r^2)/(d1[0]*d3[1])
d=d.canonicalize_radical()
flow841+=plot(pi*d(r),r,r8,r4)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r8,r4)
for i in l:
    flow841+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r8,r4),d.function(r)))

# 0 <-> r8
d=(1+r^2)/(2*sqrt(3))
flow841+=plot(pi*d(r),r,0,r8)
densities.append((RIF(0,r8),d.function(r)))

#####################################
# Flow 0 <-> r8 <-> r7 <-> r3 <-> 1 #
#####################################

flow873=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# r3 <-> 1
d0=(0,0,1)
d1=(1+r,0,r)
d2=stick(d0,d1,r)
d3=stick(d2,d1,1)
d4=stick(d2,d3,r)
d5=stick(d2,d4,1)
# r3 : when d3[1]=1
r3=find_roots(d3[1]-1,0,1)[0]
# density
d=(1+2*r^2)/(d3[0]*d5[1]-d3[1]*d5[0])
d=d.canonicalize_radical()
flow873+=plot(pi*d(r),r,r3,1)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r3,1)
for i in l:
    flow873+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r3,1),d.function(r)))


# r7 <-> r3
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,r)
d4=stick(d3,d2,1)
# r7: when d1 and d4 in contact
r7=find_roots((d1[0]-d4[0])^2+(d1[1]-d4[1])^2-4,0,1)[0]
# density
d=(1+2*r^2)/(d1[0]*d4[1]-d1[1]*d4[0])
d=d.canonicalize_radical()
flow873+=plot(pi*d(r),r,r7,r3)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r7,r3)
for i in l:
    flow873+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
a2=l[1]
densities.append((RIF(r7,r3),d.function(r)))

# r8 <-> r7
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,1)
# r8: when d1 touches d3, i.e., d3[0]=1
r8=find_roots(d3[0]-1,0,1)[0]
# density
d=(1+2*r^2)/(d1[0]*d3[1]-d1[1]*d3[0])
d=d.canonicalize_radical()
flow873+=plot(pi*d(r),r,r8,r7)
densities.append((RIF(r8,r7),d.function(r)))

# 0 <-> r8
d=(1+2*r^2)/(2*sqrt(3))
flow873+=plot(pi*d(r),r,0,r8)
densities.append((RIF(0,r8),d.function(r)))

##############################
# Flow 0 <-> r9 <-> r6 <-> 1 #
##############################

flow96=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# r6 <-> 1
# the packing cannot be described by sticking discs one after the other
# we use another method, more algebraic, maybe more nice but quite slow when there are many discs
K.<x1,y1,x2,y2,x3,y3,x4,y4,x5,y5,r,d>=QQ[]
# equations on disc coordinates
eqs=[
y1,
x1-2*x2,
x1+x2-(x3+x4+x5),
y1+y2-(y3+y4+y5),
x3^2+y3^2-(1+r)^2,
(x4-x3)^2+(y4-y3)^2-(r+r)^2,
(x4-x5)^2+(y4-y5)^2-(r+r)^2,
(x3-x5)^2+(y3-y5)^2-(r+r)^2,
(x4-x1)^2+(y4-y1)^2-(1+r)^2,
(x2-x5)^2+(y2-y5)^2-(1+r)^2,
(x1-2*x3)^2+(y3+y3)^2-(r+r)^2, # contact between d3 and its symmetric along X axes
d*x1*y2-(1+6*r^2)
]
# r6 : when y3=r
r6=ideal(K,eqs+[y3-r]).variety(AA)[4][r]
# equation in d and r
I=ideal(K,eqs)
J=I.elimination_ideal([x1,y1,x2,y2,x3,y3,x4,y4,x5,y5])
P=QQ[r,d](J.gens()[0])
P=P//(12*d^2-28*r-77) # remove "bad" factor (no suitable roots)
# density
d=SR(P).solve(SR(d))[3].right_hand_side().canonicalize_radical()
flow96+=plot(d(r)*pi,r,r6,1)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r6,1)
for i in l:
    flow96+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
var('r')
densities.append((RIF(r6,1),d.function(r)))

# r9 <-> r6
d0=(0,0,1)
d1=(1+r,0,r)
d2=stick(d0,d1,r)
d3=stick(d2,d1,r)
d4=stick(d3,d1,1)
d5=stick(d2,d3,1)
# r9: when d0 touches d4
r9=find_roots((d0[0]-d4[0])^2+(d0[1]-d4[1])^2-4,0,1)[0]
# density
d=(1+6*r^2)/(d4[0]*d5[1]-d4[1]*d5[0])
d=d.canonicalize_radical()
flow96+=plot(pi*d(r),r,r9,r6)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r9,r6)
for i in l:
    flow96+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r9,r6),d.function(r)))

# 0 <-> r9
d=(1+6*r^2)/(2*sqrt(3))
flow96+=plot(pi*d(r),r,0,r9)
densities.append((RIF(0,r9),d.function(r)))

########################
# Flow r9 <-> r2 <-> 1 #
########################

flow2=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# r2 <-> 1
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,1)
d3=stick(d2,d1,r)
d4=stick(d3,d1,r)
d5=stick(d3,d4,r)
d6=stick(d5,d4,1)
d7=stick(d3,d5,1)
# r2: when d2 touches d7
r2=find_roots((d2[0]-d7[0])^2+(d2[1]-d7[1])^2-4,0,1)[0]
# density
d=(3+3*r^2)/((d6[0]-d2[0])*d7[1]-(d6[1]-d2[1])*d7[0])
d=d.canonicalize_radical()
flow2+=plot(d(r)*pi,r,r2,1)
# ratio for which density of hcp is reached
a3=find_roots(d-1/sqrt(12),r2,1)[0]
flow2+=line([(a2,pi/sqrt(12)),(a2,0.9)],color='black')
densities.append((RIF(r2,1),d.function(r)))

# r9 <-> r2
d0=(0,0,1)
d1=(1+r,0,r)
d2=stick(d0,d1,r)
d3=stick(d2,d1,r)
d4=stick(d2,d3,1)
d5=stick(d3,d1,1)
d6=stick(d4,d5,1)
d7=stick(d0,d4,1)
# density
d=(3+3*r^2)/(d6[0]*(d7[1]-d5[1])-d6[1]*(d7[0]-d5[0]))
d=d.canonicalize_radical()
flow2+=plot(d(r)*pi,r,r9,r2)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r9,r2)
for i in l:
    flow2+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r9,r2),d.function(r)))

# 0 <-> r9
d=(1+r^2)/(2*sqrt(3))
flow2+=plot(pi*d(r),r,0,r9)
densities.append((RIF(0,r9),d.function(r)))

########################
# Flow rx <-> r5 <-> 1 #
########################

flow5=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# r5 <-> 1
d0=(0,0,r)
d1=(2*r,0,r)
d2=stick(d0,d1,r)
d3=stick(d0,d2,r)
d4=stick(d2,d1,1)
d5=stick(d3,d2,1)
# r5: when d4[1]=1
r5=find_roots(d4[1]-1,0,1)[0]
# density
d=(2+7*r^2)/(2*d4[0]*(d4[1]+d5[1]))
d=d.canonicalize_radical()
flow5+=plot(d(r)*pi,r,r5,1)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r5,1)
for i in l:
    flow5+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r5,1),d.function(r)))

#rz=find_roots(diff(d,r),r5,1)
#tosvg([[i.subs(r=rz) for i in d] for d in [d0,d1,d2,d3,d4]],"out.svg")


# rx <-> r5 (same pb as for r6 <-> 1: no construction by sticking discs one by one)
K.<x1,y1,x2,y2,x3,y3,x4,y4,r,d>=QQ[]
eqs=[
y1,y3-1,x4,2*x2-x1,
x2^2+y2^2-4*r^2,
(x1-x2)^2+(y1-y2)^2-(r+r)^2,
(x1-x3)^2+(y1-y3)^2-(1+r)^2,
(x2-x4)^2+(y2-y4)^2-(1+r)^2,
(x3-x4)^2+(y3-y4)^2-(1+1)^2,
d*x3*(y3+y4)-(1+7/2*r^2)
]
I=ideal(K,eqs)
I.dimension()
J=I.elimination_ideal([x1,y1,x2,y2,x3,y3,x4,y4])
P=QQ[r][d](J.gens()[0]) # polynomial has degree 6 in d^2 -> no closed expression :(
# rx: when y2=r
rx=ideal(K,eqs+[y2-r]).variety(AA)[4][r]
# drawing : implicit plot is quite long ;
#f=lambda r,d: P(r,RR(d/pi))
#flow5+=implicit_plot(f,(rx,r5),(0,1)) # 19s
# drawing with find_root: raises "NotImplementedError: Brent's method failed to find a zero for f on the interval" for some values -> pedestrian way
seg = lambda a,b,k: [RDF(a+i*(b-a)/k) for i in range(k+1)]
l=[]
for i in seg(rx,r5,300):
    try:
        l.append((i,find_root(SR(P.subs(r=i)),0,1/pi)*pi))
    except:
        print i
flow5+=line(l)

# ratio for which density of hcp is reached
Q=QQ[r](P.subs(d=1/sqrt(12)))
l=Q.roots(AA)[1]
for i in l:
    flow5+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')

# different lower bound, not that good but easier: shrink the small discs, keep contact with two diametally opposed large discs, the other large discs form a hexagon
var('r')
y=sqrt(3)*r + sqrt(2*r + 1)
x=sqrt(4-(y-1)^2)
d=(2+7*r^2)/(x*(1+y)*2)
densities.append((RIF(0,r5),d.function(r)))


######################################
# Flow r9 <-> rc <-> rb <-> ra <-> 1 #
######################################

flow9cba=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# ra <-> 1
d0=(0,0,1)
d1=(1+r,0,r)
d2=stick(d0,d1,r)
d3=stick(d0,d2,r)
d4=stick((-1-r,0,r),d3,r,direct=false) # indirect to avoid sign problme with canonicalize_radical
d5=stick(d2,d1,1)
# ra: when d4 touches d0
ra=find_roots(d4[0]^2+d4[1]^2-(1+r)^2,0,1)[0]
# density (less than hcp over [ra,1])
d=(1+4*r^2)/(d5[0]*(d4[1]+d3[1])-d5[1]*(d4[0]+d3[0]))
d=d.canonicalize_radical()
flow9cba+=plot(d(r)*pi,r,ra,1)
densities.append((RIF(ra,1),d.function(r)))

# rb <-> ra
d0=(0,0,1)
d1=(1+r,0,r)
#d1=(sqrt(1+2*r),-r,r)
d2=stick(d0,d1,r)
d3=stick(d2,d1,1)
d4=stick(d0,d2,r)
d5=stick(d2,d3,r)
d6=stick(d4,d5,r,direct=false) # indirect to avoid sign problme with canonicalize_radical
d7=stick(d4,d6,1)
# rb: when d7 touches d0
rb=find_roots(d7[0]^2+d7[1]^2-4,0,1)[0]
# ra: when d4 touches d5-d3
#ra=find_roots((d4[0]-d5[0]+d3[0])^2+(d4[1]-d5[1]+d3[1])^2-4*r^2,0,1)[0]
# density
d=(1+4*r^2)/(d3[0]*d7[1]-d3[1]*d7[0])
d=d.canonicalize_radical()
flow9cba+=plot(d(r)*pi,r,rb,ra)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),rb,ra)
for i in l:
    flow9cba+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(rb,ra),d.function(r)))

# rc <-> rb
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d2,d1,r)
d4=stick(d0,d2,r)
d5=stick(d4,d3,r)
d6=stick(d4,d5,1)
# rc: when d6 touches d0
rc=find_roots(d6[0]^2+d6[1]^2-4,0,1)[0]
# density
d=(1+4*r^2)/(d1[0]*d6[1])
d=d.canonicalize_radical()
flow9cba+=plot(d(r)*pi,r,rc,rb)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),rc,rb)
for i in l:
    flow9cba+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(rc,rb),d.function(r)))

# r9 <-> rc
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,r)
d4=stick(d0,d3,1)
# r9: when d1 touches d4, i.e. d4[0]=1
r9=find_roots(d4[0]-1,0,1)[0]
# density
d=(1+4*r^2)/(d1[0]*d4[1])
d=d.canonicalize_radical()
flow9cba+=plot(d(r)*pi,r,r9,rc)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),r9,rc)
for i in l:
    flow9cba+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(r9,rc),d.function(r)))

# 0 <-> r9
d=(1+4*r^2)/(2*sqrt(3))
flow9cba+=plot(pi*d(r),r,0,r9)
densities.append((RIF(0,r9),d.function(r)))


#########################
# Flow r9 <-> rx <-> ry #
#########################
# very small improvement around rx=0.1666..., not discussed in the paper since does not impact the main theorem.

flow9xy=line([(0,pi/sqrt(12)),(1,pi/sqrt(12))],color='red')

# rx <-> ry
d0=(0,0,r)
d1=(-r,sqrt(3)*r,r)
d2=(r,sqrt(3)*r,r)
d4=stick(d1,d2,1)
d3=(r,-sqrt(3)*r,r)
d5=stick(d2,d3,1)
# density
d=(1+5*r^2)/(d5[0]*d4[1]*2)
d=d.canonicalize_radical()
# rx: when d4 touches d5
rx=find_roots((d4[0]-d5[0])^2+(d4[1]-d5[1])^2-4,0,1)[0]
# ry: when d2 touches d6
ry=find_roots((d2[0]+d2[0]-d5[0]-d4[0])^2+(d2[1]+d2[1]-d4[1]+d5[1])^2-(r+r)^2,0,1)[0]
#d6=stick(d4,d5,r)
#ry=find_roots((d2[0]-d6[0])^2+(d2[1]-d6[1])^2-(r+r)^2,0,1)[0]
flow9xy+=plot(d(r)*pi,r,rx,ry)
# ratio for which density of hcp is reached
l=find_roots(d-1/sqrt(12),rx,ry)
for i in l:
    flow9xy+=line([(i,pi/sqrt(12)),(i,0.9)],color='black')
densities.append((RIF(rx,ry),d.function(r)))

# r9 <-> rx
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d2,d1,r)
d4=stick(d3,d1,1)
d=(1+5*r^2)/(2*d4[1])
flow9xy+=plot(d(r)*pi,r,r9,rx)
densities.append((RIF(r9,rx),d.function(r)))

#################
# interstitials #
#################


# simply take all the small circles centered on the triangular lattice which lie inside the hole between three large

def interstitial(r,draw=false):
    l=[]
    s3=RR(sqrt(3))
    for i in range(-ceil(1/4/r),ceil(1/4/r)):
        for j in range(-ceil(1/3/r),ceil(1/6/r)):            
            x=(i+j/2)*2*r
            y=j*s3*r
            if (x+1)^2+(y+1/s3)^2<(1+r)^2 or x^2+(y-s3+1/s3)^2<(1+r)^2 or (x-1)^2+(y+1/s3)^2<(1+r)^2:
                continue
            l.append([x,y])
    d=RIF(pi*(1/2+len(l)*r^2)/s3)
    if draw:
        g=circle([-1,-1/s3],1)+circle([1,-1/s3],1)+circle([0,s3-1/s3],1)+sum([circle([x,y],r) for [x,y] in l])
        g.show(axes=False);    
    return d

# approximation (1min)
z=[(i,interstitial(i)) for i in seg(0,r9,1000)[10:]]
flow0=line(z)

#################
# All the flows #
#################

flows=flow0+flow841+flow873+flow96+flow2+flow5+flow9cba #+flow9xy


##################################
# upper bounds Florian and Blind #
##################################

# jonction Florian/blind
rb1=0.6735210083310348

df=lambda r: RIF((arcsin(r/(1+r))*(1-r^2)+pi/2*r^2)/(r*sqrt(1+2*r)))

florian=line([(x,d(x)) for x in seg(1e-5,1,100)],color='red')

# Blind rejoint hcp
rb2=RIF(sqrt((7*tan(pi/7)-sqrt(12))/(sqrt(12)-5*tan(pi/5))))

# rb2^2 racine de
Q=378890468381881*x^24 - 45838704100445856*x^23 - 11432729996426105652*x^22 + 1036725093604542790368*x^21 + 8434790797035805242522*x^20 - 1168530028685510204114016*x^19 - 2224797758035419710146900*x^18 + 34801237914169933839246624*x^17 + 44886751790096923526412719*x^16 - 307994270351521337362778688*x^15 - 335603809021931400840186152*x^14 + 1061612899380314246064341184*x^13 + 903053454160788953614263884*x^12 - 1717676358164370500429460672*x^11 - 968853666616129122003708040*x^10 + 1348594838404478974841844288*x^9 + 441830047361033609105418023*x^8 - 498790022575892442207010080*x^7 - 87136686533908198907783716*x^6 + 79943432560876134158286432*x^5 + 6716669613456319424967866*x^4 - 4260457241890905046626528*x^3 - 44701039736454656151460*x^2 + 325640944030907723424*x + 2180902918040617681


db=lambda r: RIF(pi*(1+r^2)/(7*tan(pi/7)+r^2*5*tan(pi/5)))

blind=line([(x,d(x)) for x in seg(rb1,rb2,100)],color='red')

###############################################
# peak of the mysterious island around r=0.48 #
###############################################

# compute r which allows the 1-corona [0,2,7]
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,r)
d4=stick(d0,d3,r)
d5=stick(d0,d4,r)
d6=stick(d0,d5,r)
d7=stick(d0,d6,r)
d8=stick(d0,d7,r)
d9=stick(d0,d8,r)
D1=stick(d0,d9,1)
rm=find_roots(d1[0]-D1[0],0.4,0.5)[0]



==> anc/parameters_others.cpp <==

/************************************************************/
/* exact determination of mq and Zq once the Vijk are fixed */
/************************************************************/

void set_mZ(char q)
{
    std::string t[3]={"11","1r","rr"};
    // u: lower bound on angles 1q1, 1qr and rqr in any FM-triangle
    std::array<I,3> u;
    for (int i=0;i<3;i++)
        u[i]=lower(asin(min(val(t[i][0])/(val(q)+val(t[i][0])+I(2)*r),val(t[i][1])/(val(q)+val(t[i][1])+I(2)*r))));
    // a: angles 1q1, 1qr and rqr in a tight triangle
    std::array<I,3> a;
    for (int i=0;i<3;i++)
        a[i]=angle(val(t[i][0])+val(t[i][1]),val(q)+val(t[i][0]),val(q)+val(t[i][1]));
    // ranges through coronas k such that sum of angle may be <=2*pi
    int k[3]={0,0,0};
    I z=0; // sum of angles in corona k
    int i=0; // index of the "digit" of k to increment
    double mq=0;
    while (i<3)
    {
        // increment corona k
        i=0;
        while (i<3 && lower(z+u[i])>upper(pi_twice<I>()))
        {
            z-=I(k[i])*u[i];
            k[i]=0;
            i+=1;
        }
        if (i==3) break; // all the coronas have been considered -> finished
        k[i]+=1;
        z+=u[i];
        // skip q-config qqqqqq (positivity ensured by Vqqq>=0)
        if (q=='1' && k[0]==6 && k[1]==0 && k[2]==0) continue;
        if (q=='r' && k[0]==0 && k[1]==0 && k[2]==6) continue;
        // skip non-coronable k
        if (k[1]%2!=0 || (k[0]*k[2]!=0 && k[1]==0) || (k[0]+k[1]+k[2]<3)) continue;
        // compute the coefficient of mq
        I diff_angle=abs(pi_twice<I>()-I(k[0])*a[0]-I(k[1])*a[1]-I(k[2])*a[2]);
        // compute the sum of vertex base potentials
        I base_pot;
        if (q=='1') base_pot=I(k[0])*V111+I(k[1])*V11r+I(k[2])*Vr1r;
        if (q=='r') base_pot=I(k[0])*V1r1+I(k[1])*V1rr+I(k[2])*Vrrr;
        // WARNING: a q-corona may be not detected if zero_in(diff_angle) but upper(diff_angle) too large.        
        if (upper(diff_angle)<min_diff_angle) // special case: corona
        {
            // vertex positivity should have been ensured by the choice of the Vijk's (function set_xy_corona)
            if (verbose) printf("%c-corona %d,%d,%d\n",q,k[0],k[1],k[2]);
            if (upper(base_pot)<0) throw("error");
        }
        else // normal case (no corona)
        {        
            // updates the lower bound on mq
            double mk=upper(-base_pot/diff_angle);
            if (mk>mq)
            {
                mq=mk;
                if (verbose) printf("%c-corona [%d,%d,%d] increases m%c to %f\n",q,k[0],k[1],k[2],q,mq);
            }
        }
    }
    q=='1' ? m1=mq : mr=mq;
    // ceiling Zq (per radian)
    I Zq=-(q=='1' ? boost::numeric::min(boost::numeric::min(V111/a[0],V11r/a[1]),Vr1r/a[2]) : boost::numeric::min(boost::numeric::min(V1r1/a[0],V1rr/a[1]),Vrrr/a[2]));
    mq=std::max(mq,upper(Zq));
    // update m1/Z1 or mr/Zr
    if (q=='1') {m1=mq; Z1=upper(Zq);}
    else  {mr=mq; Zr=upper(Zq);}
}

/***************************************************/
/* exact determination of eps once m1 and mr fixed */
/***************************************************/

bool aux_test_eps(I ra,I rb,I rc, I eps)
{
    I a=rb+rc+I(0,upper(eps));
    I b=rc+ra+I(0,upper(eps));
    I c=ra+rb+I(0,upper(eps));
    I de=((square(a)+square(b)-square(c))*square(rb)+(square(a)+square(c)-square(b))*square(rc))/(I(2)*a)+a*((square(b)+square(c)-square(a))*delta-I(2)*square(ra))/I(2);
    I du=I(2)*a*(ra==I(1)? m1 : mr)+abs(square(a)+square(b)-square(c))/a*(rb==I(1) ? m1 : mr)+abs(square(a)+square(c)-square(b))/a*(rc==I(1) ? m1 : mr);
    return (lower(de)>=upper(du));
}

bool test_eps(I eps)
{
    I u=I(1);
    return (
       aux_test_eps(u,u,u,eps)
    && aux_test_eps(u,u,r,eps)
    && aux_test_eps(u,r,r,eps)
    && aux_test_eps(r,u,u,eps)
    && aux_test_eps(r,u,r,eps)
    && aux_test_eps(r,r,r,eps));
}

void set_eps()
{
    I eps_sup=I(0,1); // will be such that ok for lower(eps_sup)-tight triangles
    std::pair<I,I> half;
    while (width(eps_sup)>1e-10)
    {
        half=bisect(eps_sup);
        if (test_eps(half.first)) eps_sup=half.second;
        else eps_sup=half.first;
    }
    eps=lower(eps_sup);
}

/**************************************************/
/* choose parameters for the potential of edge ij */
/**************************************************/

// find by dichotomy the length of edge ij such that the support disc of the triangle with Tij1 with contacts i1 and j1 is centered on the edge ij
double aux_L(char i, char j, char k)
{
    I ri=val(i);
    I rj=val(j);
    I rk=val(k);
    I x1=ri+rj; // edge ij in the tight triangle
    I x2=sqrt(ri*(ri+I(2)*rk))+sqrt(rj*(rj+I(2)*rk)); // edge ij in the stretched triangle
    I x;
    I rs;
    while (lower(x2)-upper(x1)>1e-5)
    {
        x=(x1+x2)/I(2);
        rs=radius(rj+rk,ri+rk,x,ri,rj,rk);
        if (asap) //find x such that the support disc is centered on the edge ij
        {
            if (median(dist(x,rj+rk,ri+rk,rk,ri,rj,rs))>0) x1=x; else x2=x;
        }
        else // set x so that the edge pot. acts slightly before Uv reaches E
        {
            if (median(E(rj+rk,ri+rk,x,ri,rj,rk)-Uv(rj+rk,ri+rk,x,i,j,k))>1e-2) x1=x; else x2=x;
        }
    }
    return median(x);
}

double aux_Q(char i, char j, char k)
{
    I ri=val(i);
    I rj=val(j);
    I rk=val(k);
    I x=sqrt(ri*(ri+I(2)*rk))+sqrt(rj*(rj+I(2)*rk)); // length of stretched edge ij
    // set q such that U is slightly less than E for stretched triangle
    // in the stretched triangle, the support disc has radius rk and is at distance -rk from the stretched edge
    I q=(E(rj+rk,ri+rk,x,ri,rj,rk)-Uv(rj+rk,ri+rk,x,i,j,k)-0.01)/(-rk);
    return std::max(0.0,median(q));
}

void set_LQ(char i, char j)
{
    // the edge potential will act beyond l
    double l=std::min(aux_L(i,j,'1'),aux_L(i,j,'r'));
    // with intensity q
    double q=std::max(aux_Q(i,j,'1'),aux_Q(i,j,'r'));
    if (i=='1' && j=='1') {l11=l; q11=q;}
    else if (i!=j) {l1r=l; q1r=q;}
    else {lrr=l; qrr=q;}
}



==> anc/parameters_xy.cpp <==

// naive conversion of an interval x to a gmp integer
mpz_class convert(I x)
{
    // upper/ceil -> any exactly valid parameter is in the polytope (extensive)
    // lower/floor -> any point in the polytope is an exactly valid parameter (restrictive)
    mpf_class y=lower(x);
    y=floor(y*pow(2,20));
    return mpz_class(y);
}

// compute the barycenter of the vertices of a polytope P
PPL::Generator center(PPL::Polyhedron* P)
{
    PPL::Generator_System gs = (*P).generators();
    mpz_class Xc=0,Yc=0,M1c=0,Mrc=0,dc=1;
    int k=0;
    for(PPL::Generator_System::const_iterator it = gs.begin(); it != gs.end(); it++)
    {
        const PPL::Generator g = *it;
        if (!g.is_point()) continue;
        Xc=Xc*g.divisor()+g.coefficient(X)*dc;
        Yc=Yc*g.divisor()+g.coefficient(Y)*dc;
        M1c=M1c*g.divisor()+g.coefficient(M1)*dc;
        Mrc=Mrc*g.divisor()+g.coefficient(Mr)*dc;
        dc=dc*g.divisor();
        k+=1;
    }
    dc=dc*k;
    PPL::Generator c=PPL::point(Xc*X+Yc*Y+M1c*M1+Mrc*Mr,dc);    
    return c;
}

/******************************************************/
/* constraints which should ensure eps>=0 (non exact) */
/******************************************************/

// auxiliary function
void check(I ra, I rb, I rc)
{
    I a=rb+rc+I(0,min_eps);
    I b=rc+ra+I(0,min_eps);
    I c=ra+rb+I(0,min_eps);
    I dE=((square(a)+square(b)-square(c))*square(rb)+(square(a)+square(c)-square(b))*square(rc))/(I(2)*a)+a*((square(b)+square(c)-square(a))*delta-I(2)*square(ra))/I(2);
    I dU[2]={I(0),I(0)}; // coeffs de m1 et mr dans dU
    dU[lower(ra)==1?0:1]+=I(2)*a;
    dU[lower(rb)==1?0:1]+=abs(square(a)+square(b)-square(c))/a;
    dU[lower(rc)==1?0:1]+=abs(square(a)+square(c)-square(b))/a;
    // dE-dU>=0 ?

//    printf("%f,%f,%f\n",lower(dE),lower(-dU[0]),lower(-dU[1])); //OK

    // approximation de la direction réelle dE-dU par une direction entière
    std::array<mpz_class,3> ieq;
    ieq[0]=convert(dE); // dE
    ieq[1]=convert(-dU[0]); // coeff m1 dans -dU
    ieq[2]=convert(-dU[1]); // coeff mr dans -dU
//    printf("1, 0, 0, %f, %f\n",(double)ieq2[1]/(double)ieq2[0],(double)ieq2[2]/(double)ieq2[0]); //OK
//    printf("%f=%f=%f\n\n",lower(-dU[1])/lower(dE),ieq[2]/ieq[0],ieq2[2]/ieq2[0]); //ok

    ieqs.insert(ieq[0]+ieq[1]*M1+ieq[2]*Mr>=0);
}

// ineqs on (x, y, m1, mr) to ensure eps>=0
void add_epsilon_constraints()
{
    I u=1;
    check(u,u,u);
    check(u,u,r);
    check(u,r,u);
    check(r,u,u);
    check(u,r,r);
    check(r,u,r);
    check(r,r,u);
    check(r,r,r);
}

/*****************************************************/
/* constraints which should ensure vertex-inequality */
/*****************************************************/

void add_vertex_positivity_constraints(char q)
{
    int nieqs=0;
    std::string t[3]={"11","1r","rr"};
    // u: lower bound on angles 1q1, 1qr and rqr in any FM-triangle
    I* u=(I*)calloc(3,sizeof(I));
    for (int i=0;i<3;i++)
        u[i]=lower(asin(min(val(t[i][0])/(val(q)+val(t[i][0])+I(2)*r),val(t[i][1])/(val(q)+val(t[i][1])+I(2)*r))));
    // a: angles 1q1, 1qr and rqr in a tight triangle
    I* a=(I*)calloc(3,sizeof(I));
    for (int i=0;i<3;i++)
        a[i]=angle(val(t[i][0])+val(t[i][1]),val(q)+val(t[i][0]),val(q)+val(t[i][1]));
    // ranges through coronas k such that sum of angle may be less or equal 2*pi
    int k[3]={0,0,0};
    I z=0; // sum of angles in corona k
    int i=0; // index of the "digit" of k to increment
    I mq=I(0);
    while (i<3)
    {
        // increment corona k
        i=0;
        while (i<3 && lower(z+u[i])>upper(pi_twice<I>()))
        {
            z-=I(k[i])*u[i];
            k[i]=0;
            i+=1;
        }
        if (i==3) break; // all the coronas have been considered -> finished
        k[i]+=1;
        z+=u[i];
        // skip q-config qqqqqq (positivity ensured by Vqqq>=0)
        if (q=='1' && k[0]==6 && k[1]==0 && k[2]==0) continue;
        if (q=='r' && k[0]==0 && k[1]==0 && k[2]==6) continue;
        // skip non-coronable k
        if (k[1]%2!=0 || (k[0]*k[2]!=0 && k[1]==0) || (k[0]+k[1]+k[2]<3)) continue;
        // inequality that will be added
        std::array<mpz_class,5> ieq;
        // angle difference
        I diff_angle=abs(pi_twice<I>()-I(k[0])*a[0]-I(k[1])*a[1]-I(k[2])*a[2]);
        // q-corona detected ?
        if (upper(diff_angle)<min_diff_angle)
        {
            if (q=='1')
            {
                exists_large_corona=true;
                large_corona[0]=k[0];
                large_corona[1]=k[1];
                large_corona[2]=k[2];
            }
            else
            {
                exists_small_corona=true;
                small_corona[0]=k[0];
                small_corona[1]=k[1];
                small_corona[2]=k[2];
            }
            //if (verbose) 
            printf("%c-corona [%d,%d,%d]\n",q,k[0],k[1],k[2]);
            continue; // vertex inequality will be ensured by the choices of x=V11r and y=V1rr -> does not refine the polytope
        }
        // build diophantine inequality ieq (approximation since exact coefficients are real numbers)
        if (q=='1')
        {
            // coeff constant : k0*E111/3+k2*E1rr
            ieq[0]=convert(I(k[0])*E111/I(3)+I(k[2])*E1rr);
            // coeff x
            ieq[1]=convert(-I(2*k[2]));
            // coeff y
            ieq[2]=convert(I(k[1]));
            // coeff m1
            ieq[3]=convert(diff_angle);
            // coeff mr
            ieq[4]=0;
        }
        else
        {
            // coeff constant : k0*E11r+k2*Errr/3
            ieq[0]=convert(I(k[0])*E11r+I(k[2])*Errr/I(3));
            // coeff x
            ieq[1]=convert(I(k[1]));
            // coeff y
            ieq[2]=convert(-I(2*k[0]));
            // coeff m1
            ieq[3]=0;
            // coeff mr
            ieq[4]=convert(diff_angle);
        }
        // add inegality to constrain system
        ieqs.insert(ieq[0]+ieq[1]*X+ieq[2]*Y+ieq[3]*M1+ieq[4]*Mr>=0);
        nieqs+=1;        
    }
    if (verbose) printf("%d inequalities for q=%c\n",nieqs,q);
    free(u);
    free(a);
}

/***********************************************************/
/* the art of choosing "good" parameters x=V1rr and y=V11r */
/***********************************************************/

void set_xy_generic(int strategy=0)
{
    // 4D polytope defined by the constraints
    PPL::C_Polyhedron P(ieqs);

    // quite arbitrary selection of a point in the polytope

    bool b;
    // first forces Mr/M1 to be equal to (max value of Mr)/(max value of M1)
    PPL::Coefficient n1,d1,nr,dr;
    P.maximize(Mr,nr,dr,b);
    P.maximize(M1,n1,d1,b);
    P.refine_with_constraint(n1*dr*Mr==nr*d1*M1);

    // then choose a point g in the obtained polytope
    PPL::Generator g;
    if (upper(r)<0.55) P.minimize(M1,n1,d1,b,g); //minimizes M1 (or, equivalently, Mr since the ratio Mr/M1 is fixed)
    else g=center(&P); //polytope center

    // it defines x and y
    mpq_class x=g.coefficient(X);
    mpq_class y=g.coefficient(Y);
    x=x/g.divisor();
    y=y/g.divisor();

    // set the two parameters V1rr=x and V11r=y
    V1rr=I(x.get_d());
    V11r=I(y.get_d());

    // deduce the other Vijk's
    V111=E111/I(3);
    Vrrr=Errr/I(3);
    V1r1=E11r-I(2)*V11r;
    Vr1r=E1rr-I(2)*V1rr;
}

// if there are (exact) coronas, x and y must be chosen so that the vertex inequality is theoretically ensured
// it means: we choose x and deduce y (or conversely)
// two coronas never yield independent equations, so it does not matter which corona we consider
void set_xy_corona()
{
    // theoretically ensure vertex positivity for (eventual) exact coronas
    if (exists_large_corona && exists_small_corona) // 2 coronas (triangulated packing) -> solve linear system of 2 eqs on x and y
    {
        int a=2*large_corona[2];
        int b=-large_corona[1];
        int c=-small_corona[1];
        int d=2*small_corona[0];
        int det=a*d-b*c;
        I u=I(large_corona[0])*E111/I(3)+I(large_corona[2])*E1rr;
        I v=I(small_corona[0])*E11r+I(small_corona[2])*Errr/I(3);
        V1rr=(I(d)*u-I(b)*v)/I(det);
        V11r=(-I(c)*u+I(a)*v)/I(det);
    }
    else if (exists_large_corona)
    {
        // computes y=V11r as a function of x=V1rr if possible, conversely otherwise
        if (large_corona[1]!=0) // y as a function of x, updates V1r1 accordingly
            V11r=(I(large_corona[0])*E111/I(3)+I(large_corona[2])*E1rr-I(2*large_corona[2])*V1rr)/I(-large_corona[1]);
        else // x as a function of y, updates Vr1r accordingly
            V1rr=(I(large_corona[0])*E111/I(3)+I(large_corona[2])*E1rr)/I(2*large_corona[2]);
    }
    else // r-corona toute seule : n'arrive que pour rrrrr i.e. r=0.70...
    {
        if (small_corona[1]!=0)
            V1rr=(I(small_corona[0])*E11r+I(small_corona[2])*Errr/I(3)-I(2*small_corona[0])*V11r)/I(-small_corona[1]);
        else
            V11r=(I(small_corona[0])*E11r+I(small_corona[2])*Errr/I(3)+I(small_corona[1])*V1rr)/I(2*small_corona[0]);
    }
    // updates V1r1 and Vr1r accordingly
    V1r1=E11r-I(2)*V11r;
    Vr1r=E1rr-I(2)*V1rr;

}



==> anc/trace_upper_bound.txt <==


q=10000
J0.sort()
J12.sort()
J23.sort()
J34.sort()
 
# segments incompatibles avec carac. Lipshitz
def blu(i):
    for j in range(len(i)-1):
        x=i[j][0]/q        
        y=i[j+1][0]/q
        dx=i[j][2]
        dy=i[j+1][2]
        a=pi/y^2/sqrt(3)
        if abs((dx-dy)/(x-y))>a:
            print('pb sur [%d,%d]'%(i[j][0],i[j+1][0]))

# corrige via carac. Lipshitz
def blo(i):
    corr=false
    for j in range(1,len(i)-1):
        z=min(i[j-1][2]+1/q*pi/sqrt(3)/(i[j][0]/q)^2, i[j+1][2]+1/q*pi/sqrt(3)/(i[j+1][0]/q)^2)
        z=z.n(digits=29)
        if i[j][2]>z:
            i[j][2]=z
            corr=true
    return corr

# dessin qui utilise caractère Lipshitz

def bla(i):
    g=Graphics()
    for j in range(len(i)-1):
        x=i[j][0]/q
        y=i[j+1][0]/q
        dx=i[j][2]
        dy=i[j+1][2]
        a=pi/y^2/sqrt(3)
        z=(x+y)/2+1/a*(dy-dx)
        t=dx+(z-x)*a
        g+=line([(x,dx),(z,t),(y,dy)])
    return g
    
g=points([(i[0]/1000,i[1]) for i in J0],color='black')
g=points([(i[0]/1000,i[2]) for i in J0],color='red')
g+=plot(density,0.106,0.445,color='darkgreen')
g+=plot(df,0.106,0.445)

g=points([(i[0]/10000,i[2]) for i in J34+J23+J12+J0],color='red')
g+=plot(density,0,1,color='darkgreen')
g+=plot(df,1e-5,rb1)
g+=plot(db,rb1,rb2)


# J34=[6269, 6469] -> 42 min.
# J23=[5146, 5666] -> 98 min.
# J12=[4532, 4917] -> 97 min.
J0 315 445 1000 -> 41 min
J0 250 314 1000 -> 46 min
J0 150 249 1000 -> 162 min
J0 106 149 1000 -> 12h ; Florian rejoint à 110


J0=
[[1060, 0.96034613113961475594493322205, 0.96454748634751474867243814515],
 [1070, 0.96052911107038174698402599461, 0.96429071027802581994592401316],
 [1080, 0.95961950894569070236173047306, 0.96403510810622972115879747435],
 [1090, 0.95949599395775986288015246828, 0.96378067350870733065448803245],
 [1100, 0.95959415272919745820701109551, 0.96352740020430016620878177491],
 [1110, 0.95880799890859425005373850581, 0.96320461891176956115145912918],
 [1120, 0.95813762914362676781365735224, 0.96279267552954450604119074342],
 [1130, 0.95849713867843866488271942217, 0.96233867987409926758601841357],
 [1140, 0.95814500810007363629239307556, 0.96181982740247984331460884277],
 [1150, 0.95728709112860232988140296584, 0.96141921912275862815988602961],
 [1160, 0.95684033535460566444186270019, 0.96101520923063099566263645102],
 [1170, 0.95660465260086968708463928124, 0.96064199888666146343041418732],
 [1180, 0.95574195075907775187573633957, 0.96017656327580247488384657118],
 [1190, 0.95592377507312942253037135742, 0.95956032484958520001327997306],
 [1200, 0.95591758924805403374591605825, 0.95926716493573893629331905686],
 [1210, 0.95622700994281140118857820198, 0.95903925910778065055950492024],
 [1220, 0.95558744318740940215661794355, 0.95848895689688662358207693615],
 [1230, 0.95505716377299931796329701683, 0.95782754748516718557027616043],
 [1240, 0.95484295219051795733378185105, 0.95743512613704473412923334763],
 [1250, 0.95380058945843204654124747321, 0.95709276828867573261305778942],
 [1260, 0.95317926635243777067074688603, 0.95683489018635559109071664352],
 [1270, 0.95297343310289983620009479637, 0.95620836616807280972096805272],
 [1280, 0.95311367358548337858081822560, 0.95570447652881984623718381045],
 [1290, 0.95892779708736741728358765613, 0.95892779708736741728358765613],
 [1300, 0.95380585647318916198145188901, 0.95508632261060744106373476825],
 [1310, 0.95347115231077472774501302410, 0.95476091591179557127588850562],
 [1320, 0.95286223030701810987608268988, 0.95459207551552183179666144497],
 [1330, 0.95199525732098044805695735704, 0.95414836125507385133914795006],
 [1340, 0.95111018575506556249621326060, 0.95375471659204491547967563747],
 [1350, 0.95012056239826447878726867202, 0.95337641988400367853984107569],
 [1360, 0.94982352998454266934658107857, 0.95281079322798101216562827176],
 [1370, 0.95020378442437958277366760740, 0.95254682040489679906158926315],
 [1380, 0.95059816578203704118266159639, 0.95253303947322565115030101879],
 [1390, 0.95098819991279515129178889765, 0.95254387866230771919617836829],
 [1400, 0.95137391720249742110837587461, 0.95258241511060959272327863801],
 [1410, 0.95176741313593082871591377625, 0.95266213133565214032927315202],
 [1420, 0.95136376673906986045636813287, 0.95232283365297099031465677399],
 [1430, 0.95056818825322364485685966429, 0.95183065309241821072561151596],
 [1440, 0.94980260373751934643848926498, 0.95136631448908359764971010009],
 [1450, 0.94904295112740566509046402644, 0.95088159809531791477610340735],
 [1460, 0.94828919221373153547460788104, 0.95044935013455811301241737965],
 [1470, 0.94754128904674950195641258688, 0.94998849774760041331234106110],
 [1480, 0.94754772704862433307937408244, 0.94973829017708599753433418300],
 [1490, 0.94792590771566287433103070725, 0.94981693389061949694962549984],
 [1510, 0.94880831535083565153598783581, 0.94997104550786770627013311241],
 [1520, 0.94917349658629002195908697104, 0.95005244791190046615980691058],
 [1530, 0.94958036366147102746992914035, 0.95011368838225085386994805958],
 [1540, 0.95007388744108389744269516086, 0.95025324631666219232783987536],
 [1550, 0.95006334395815117410677430598, 0.95015120845387346371069270390],
 [1560, 0.94923654746005414750698037096, 0.94964914264084576700497564161],
 [1570, 0.94842184791215755623738914437, 0.94910449566071697358182746029],
 [1580, 0.94759955151686225960361298348, 0.94861094017996117067070827034],
 [1590, 0.94680600043670515297833389923, 0.94805340356836198534296045182],
 [1600, 0.94598541617688680638309506321, 0.94762437891843920301226944503],
 [1610, 0.94521547409239303760841721669, 0.94722593909787489163676355020],
 [1620, 0.94438564539495306604521829286, 0.94673543510431235059598975567],
 [1630, 0.94364994580161110082627828888, 0.94642490646192400927105836672],
 [1640, 0.94374242179979395128697206019, 0.94646673308418083347959282037],
 [1650, 0.94409360682756326976772243142, 0.94636837180130228830421401654],
 [1660, 0.94443554071097968183323700941, 0.94634967259766711311641529392],
 [1670, 0.94479519246303156343458340416, 0.94643615350244236772425665549],
 [1680, 0.94438045844822704477650177069, 0.94606412879531232018592845634],
 [1690, 0.94353186980355874258208359606, 0.94549403664504461097806142789],
 [1700, 0.94269006267961141798394919533, 0.94510338171220598102451049272],
 [1710, 0.94185499377234849216478096423, 0.94474140493360669879052693432],
 [1720, 0.94102662006375714653927389009, 0.94425047649520787995669479642],
 [1730, 0.94020489881966118339562399342, 0.94369095300755445610008109725],
 [1740, 0.93938978758755353748455263485, 0.94319913576105074426436658541],
 [1750, 0.93878869356908456467181167682, 0.94298727442795660103058708046],
 [1760, 0.93916296553934430768606489437, 0.94310862184567778587762632014],
 [1770, 0.93961551431508127940617214335, 0.94315909125445462901637938558],
 [1780, 0.93996104290899329392061645194, 0.94312618257553848533092377693],
 [1790, 0.93965071747110373578948383511, 0.94286166112590585886010785543],
 [1800, 0.93986997706723285350705054952, 0.94260874304568731396614111873],
 [1810, 0.94020781472054948402217178227, 0.94247948047741281207834163069],
 [1820, 0.94050176543901731207597549655, 0.94237059469050221682806522949],
 [1830, 0.94083246662592912024081215350, 0.94248654459943936867460934081],
 [1840, 0.94115954661781930923325489857, 0.94261035897959699614290229874],
 [1850, 0.94100683276995056303348974325, 0.94242736376393188013622648214],
 [1860, 0.94022267288545979813108033341, 0.94180687634524162810123470990],
 [1870, 0.93935629631261496896854623628, 0.94121822319937775702669569000],
 [1880, 0.93855567951143703542271623519, 0.94067684437091125815300074464],
 [1890, 0.93779075786646870493967753646, 0.94037849833022058021470002132],
 [1900, 0.93699318519134500160561174198, 0.94014881934413585540255553497],
 [1910, 0.93624071263771146966803371470, 0.93981908009506132106736231435],
 [1920, 0.93541258296883000866728252731, 0.93953434129879775937865815649],
 [1930, 0.93582617424629765956467508659, 0.93935751660286193054361092436],
 [1940, 0.93615448991732674866028673932, 0.93910900026614874125385767911],
 [1950, 0.93653621982013246505260894992, 0.93892896730630748258761286707],
 [1960, 0.93638497337448489687972141837, 0.93875814141252156286299168642],
 [1970, 0.93561380187821352460986190636, 0.93836564220935347879759547141],
 [1980, 0.93473654569469266650827421472, 0.93808174575619907020751497839],
 [1990, 0.93450030009619511339735709044, 0.93783060409287144487677778670],
 [2000, 0.93478520441045775957178420868, 0.93753060306925894984431124613],
 [2010, 0.93502081338809761579256019104, 0.93724876664226774991561796924],
 [2020, 0.93534456206990690407820920882, 0.93741083053651363954372754961],
 [2030, 0.93573122150970200472386295587, 0.93753169794325197372586444544],
 [2040, 0.93603978971886492299603332867, 0.93781714601412013987413729410],
 [2050, 0.93638130630496396733519759437, 0.93801189624012026868626890064],
 [2060, 0.93670110683141105667459669348, 0.93829581370915504656693428842],
 [2070, 0.93665771241679229852650223620, 0.93818319870254496262163002029],
 [2080, 0.93595155105679472828938969542, 0.93765195561326430961912592466],
 [2090, 0.93525107098871484989643931840, 0.93714847754783858757576808785],
 [2100, 0.93455623671665222218507551588, 0.93661654720662912421147439090],
 [2110, 0.93390234849530162630770746546, 0.93607493123098073350973891138],
 [2120, 0.93346478725474979487586324467, 0.93553038484922856898862164599],
 [2130, 0.93296052729634182387741248021, 0.93497914730128250937468692428],
 [2140, 0.93294831702096037151505925067, 0.93535940975293474508589497418],
 [2150, 0.93342159274772729116165237429, 0.93560810689702356146568718032],
 [2160, 0.93387281814297240511990594314, 0.93590487221296314590546217005],
 [2170, 0.93416465880630317197841350208, 0.93605527766533780376079221242],
 [2180, 0.93349444833844852364990174465, 0.93550932055658575503542806473],
 [2190, 0.93282965620856495014834308677, 0.93496763151130479752026758433],
 [2200, 0.93217024870588882645705552932, 0.93443018421717949362204080899],
 [2210, 0.93151619233067672887216303934, 0.93411931563408723278030265647],
 [2220, 0.93086745379268764910563049852, 0.93391602684677499368604003394],
 [2230, 0.93047515083179610506647350121, 0.93375901323486820704289357309],
 [2240, 0.93100261803201855848044488084, 0.93367061496641945428365261250],
 [2250, 0.93147508353230390465427035451, 0.93375349956017172914357615810],
 [2260, 0.93121594685882469466520205970, 0.93336065362525300059814981068],
 [2270, 0.93123818542638547857137609753, 0.93278137522469228848365219164],
 [2280, 0.93125970881072872575856536059, 0.93229370043360537678722721466],
 [2290, 0.93129682094653354340607620543, 0.93252326002229768420193067868],
 [2300, 0.93178739877586591600078236297, 0.93275282100129708329205868722],
 [2310, 0.93219229529102654030481289738, 0.93308171212274548800280626892],
 [2320, 0.93262519181974512516575259724, 0.93342971649485828589121183541],
 [2330, 0.93276551622614556347201641984, 0.93357656341290651269559930370],
 [2340, 0.93290403234397345499928633217, 0.93384677755969280887882177922],
 [2350, 0.93313594261028398602064726219, 0.93414138861204709662899858813],
 [2360, 0.93358435400638850598653561974, 0.93436472939756487487983349638],
 [2370, 0.93330885341024139023602401721, 0.93397044466018386277283980235],
 [2380, 0.93290807935780928339397632953, 0.93354982471372671692932954102],
 [2390, 0.93229218991490170331815079408, 0.93298948545199944515360357400],
 [2400, 0.93168127524903898706298832622, 0.93243360807296571390878625607],
 [2410, 0.93160034314896911222803055352, 0.93215867901881976909095328665],
 [2420, 0.93176364900626562626229087982, 0.93252601816077429486284700033],
 [2430, 0.93208181664444234026944968719, 0.93326403234406896114450091773],
 [2440, 0.93257749960660540899937132053, 0.93352349346960650233739897885],
 [2450, 0.93214302800014037231335350953, 0.93315799086785256033493851646],
 [2460, 0.93154583152287617764386595809, 0.93264304078169346645665882534],
 [2470, 0.93095346458702765701787029684, 0.93206728152240947427031869665],
 [2480, 0.93035093509423272273295424384, 0.93151730675069244203001517235],
 [2490, 0.92976820594962794608306921873, 0.93097982722246530595811009334],
 [2510, 0.92976830902980045490124894059, 0.93091045100356706321065303200],
 [2520, 0.92910635693102927579190009055, 0.93035952821036027593493145105],
 [2530, 0.92850838928294110452554832591, 0.92994287642853301623091510919],
 [2540, 0.92785708207758932353215186595, 0.92968328518913345703822415089],
 [2550, 0.92784902951016212657719961499, 0.92954082532424842089113781185],
 [2560, 0.92810035012378577778946464605, 0.92940636752636218709255899739],
 [2570, 0.92823401282688133839826605254, 0.92911931513281742489596126688],
 [2580, 0.92830700962968659695206952165, 0.92860925922344816907383346916],
 [2590, 0.92872411034657287309812545573, 0.92895189331121263975887814013],
 [2600, 0.92896513147456194481321745116, 0.92911105959997897230095986743],
 [2610, 0.92878025115785989296313118757, 0.92894183175095512705610190096],
 [2620, 0.92845611399295435717249347363, 0.92862310798157154945187130579],
 [2630, 0.92810646481811565067232550064, 0.92827761818902476687043190395],
 [2640, 0.92760641273548660734604709433, 0.92789367518556586933442531517],
 [2650, 0.92730351323329496260328141943, 0.92761010749494277050075652369],
 [2660, 0.92740457664196196407857541999, 0.92796108725920045667834301639],
 [2670, 0.92720137271999381045617383279, 0.92789960198678778091618823964],
 [2680, 0.92675355146717153242974518434, 0.92767862408014012398638215018],
 [2690, 0.92633654845089574703109747134, 0.92726422839344135873318464292],
 [2700, 0.92678964489800730319757349207, 0.92781722911659558761243715708],
 [2710, 0.92723819383017247464096044496, 0.92791817496560080602563402863],
 [2720, 0.92770906522720308906571062835, 0.92814648810573274761992479398],
 [2730, 0.92816852353024570376760493673, 0.92852502914844892156764899482],
 [2740, 0.92866323585216603575531735260, 0.92892796519443010527794513109],
 [2750, 0.92911987689850672467173353652, 0.92935692630284472137702778127],
 [2760, 0.92962458798422764605362544899, 0.93029667458191567241954089695],
 [2770, 0.93007173369869644563578958696, 0.93021521430034781463547233216],
 [2780, 0.93056653114534904069898857415, 0.93067997715596739727317299185],
 [2790, 0.93108229815852217026161952163, 0.93110504656418457969380142458],
 [2800, 0.93152813245091903304739844316, 0.93157099584115654611338186442],
 [2810, 0.93178902325970369702190509997, 0.93182766607917744128286585692],
 [2820, 0.93105966512592253092606142673, 0.93107248735907577330550566330],
 [2830, 0.93033639241664622954175456471, 0.93036830184237384600010045688],
 [2840, 0.92961916808100064635311809980, 0.92972081248225235672322241953],
 [2850, 0.92890795528591318941380450269, 0.92903759289557030776052215515],
 [2860, 0.92820271741465409931493013573, 0.92839471237969728445449391074],
 [2870, 0.92750341806539182698543299921, 0.92772743356050013652236430062],
 [2880, 0.92685992135162498239964179447, 0.92708759147890562601901365270],
 [2890, 0.92617216260321322263138199560, 0.92644574783228506031917959263],
 [2900, 0.92549023539181929365327050618, 0.92586416371232360678078521232],
 [2910, 0.92470336171319933438184079932, 0.92523352193575247870427347152],
 [2920, 0.92402124955134323780470140264, 0.92467462510664522046255342502],
 [2930, 0.92333278061796664193394690301, 0.92404641211910643061600012516],
 [2940, 0.92267449623264707891934222062, 0.92357828361133587069531358793],
 [2950, 0.92197354149078292184782412733, 0.92331149508959220462145367492],
 [2960, 0.92132675018924525822683335718, 0.92306292532051381627411501540],
 [2970, 0.92068554215007281094074187422, 0.92291500958580663382946340789],
 [2980, 0.91993072962858313257328291002, 0.92286321208065624777105995236],
 [2990, 0.91998905114416318351544532561, 0.92295569810228705875942978309],
 [3000, 0.92016459412676199214331518306, 0.92291764738907144938195870054],
 [3010, 0.92043223278207275672713194581, 0.92180867697569379703992353825],
 [3020, 0.92055672485643347258132962452, 0.92166948714552210386585784363],
 [3030, 0.92067975409016400423212189708, 0.92145117498653428267374465577],
 [3040, 0.92047679588492492541718092980, 0.92082523544110339575041734861],
 [3050, 0.92062149644583035623668365588, 0.92277503319894722036809440129],
 [3060, 0.92053486388540006757352784916, 0.92087292413257937351289683647],
 [3070, 0.92042584368500124369916193246, 0.92102883299237026104577807928],
 [3080, 0.92079539800497334223194911829, 0.92131933649481911885459339828],
 [3090, 0.92125182963230178856406382693, 0.92168716834820441086151276977],
 [3100, 0.92172626594892692608596007631, 0.92205786875822715042971822186],
 [3110, 0.92197154890991062092808761008, 0.92231380648517113929329980238],
 [3120, 0.92214719472812534117878158213, 0.92270738234501281649357906645],
 [3130, 0.92272110931779349751735708196, 0.92327918547530285486857337674],
 [3140, 0.92335575241862855033758705758, 0.92384216756269632586651141537],
 [3160, 0.92311378592032411471990371865, 0.92378428999120609788064939494],
 [3170, 0.92365076236457521741129994552, 0.92421827508669829320808730699],
 [3180, 0.92344232234417567006801164098, 0.92401671059087830961686904630],
 [3190, 0.92284615285853599520038414994, 0.92352262687350383796314190477],
 [3200, 0.92324527669247258288010016258, 0.92395829997838652136721293573],
 [3210, 0.92355461010138262256674579476, 0.92424691616135823402089499723],
 [3220, 0.92292233895542641342046863429, 0.92369806657381747783119863016],
 [3230, 0.92233799360382351384401999894, 0.92333299831718318451123650448],
 [3240, 0.92217069055047795611557148732, 0.92328767361485819531452534648],
 [3250, 0.92253031486818481976541761469, 0.92364226727280418494103741978],
 [3260, 0.92262457135324527079944800789, 0.92378073578226582718286863383],
 [3270, 0.92194669254024230742317058684, 0.92338101869508037999878524715],
 [3280, 0.92131622093978404741676513368, 0.92288060296427687489995150827],
 [3290, 0.92066029779138291999629473139, 0.92241460460998470072269128650],
 [3300, 0.92003068419386413445693051472, 0.92198241555786586420850881041],
 [3310, 0.91986670407580006791903315388, 0.92215871311550445810212295328],
 [3320, 0.91982350749960439806329759449, 0.92262962498902023611435652128],
 [3330, 0.92000829918699988940744560750, 0.92239685904285440010141883249],
 [3340, 0.91946264042213932121683228616, 0.92196542743232723360335967300],
 [3350, 0.91892176163151706447251854115, 0.92156712538160701075895531176],
 [3360, 0.91838563384937665912133297752, 0.92106730858089191915638593855],
 [3370, 0.91789399168376650806067118538, 0.92068923522012779958600958707],
 [3380, 0.91827736735139364743218948206, 0.92034527233108442967335349749],
 [3390, 0.91885383313150292838855648370, 0.92050335686477635643854000591],
 [3400, 0.91942460764957012475662168072, 0.92093407160767093433406671465],
 [3410, 0.91998972638532172663161645687, 0.92103846572439129758436138218],
 [3420, 0.92054922461874277850313319504, 0.92115123869103232578936513164],
 [3430, 0.92110313743134109021326594302, 0.92150420513634156982618605980],
 [3440, 0.92165149970740223306364669043, 0.92226710591289040586104874819],
 [3450, 0.92223264052860576267534042927, 0.92278671253269584084932830592],
 [3460, 0.92279841095628822866814289227, 0.92295414295692368433776664460],
 [3470, 0.92341536774519283881090814248, 0.92347464060387296491683173372],
 [3480, 0.92397891356867867251878578827, 0.92414645517079085923484171872],
 [3490, 0.92453437859833731415903912421, 0.92462626809147197004534746157],
 [3500, 0.92407903107517197494047422879, 0.92409539379399319170005355773],
 [3510, 0.92330880664210301933536584329, 0.92337045875259005089930042232],
 [3520, 0.92258247171143437093121519865, 0.92269940463711330735918636492],
 [3530, 0.92180727714788879278984268240, 0.92213301191898411346414832224],
 [3540, 0.92111241353851336377545067080, 0.92171449824265760941699454634],
 [3550, 0.92133686679833259880467721814, 0.92202513082780768183255304393],
 [3560, 0.92170423715628468919192073372, 0.92228132194861656145690176345],
 [3570, 0.92198635111277071896296320119, 0.92255250398052834892581586246],
 [3580, 0.92188732559122776866189497014, 0.92243307088595827281096717343],
 [3590, 0.92120649937818110952747474585, 0.92182468871717027081302830993],
 [3600, 0.92056741947074116616533956403, 0.92119159004260131595742677746],
 [3610, 0.91993404323198257888094531154, 0.92058187104004662870693209697],
 [3620, 0.91923347084691542363543703687, 0.91992733865820963679027499893],
 [3630, 0.91860515268992959381222362936, 0.91927512587055926207568745667],
 [3640, 0.91838273068175235724908134216, 0.91893858857352628266568217441],
 [3650, 0.91876287875306283936538420676, 0.91925126501947818091764474957],
 [3660, 0.91913043714035325137956533581, 0.91958792733599259427990091354],
 [3670, 0.91956316830355466773738726260, 0.91988224751114366917192910478],
 [3680, 0.91991420404791846010539302370, 0.92019957530746920859598958487],
 [3690, 0.92026155357013306179680967034, 0.92051353061982787995276567017],
 [3700, 0.91982316979097455966751795131, 0.92013451025676729067015457986],
 [3710, 0.91932094737844360921030784084, 0.91954831255465685480032789201],
 [3720, 0.91885687041362174021230657672, 0.91903578696130994174495754123],
 [3730, 0.91829635964656142199658006575, 0.91852993182232522961783161008],
 [3740, 0.91813701298255823157745680874, 0.91826750694290715237855238229],
 [3750, 0.91848410012024916948547570428, 0.91856608618414237188432025505],
 [3760, 0.91813171270724269756868807235, 0.91823030769298819020463042762],
 [3770, 0.91778137433426187907770099628, 0.91785432320942406114738787437],
 [3780, 0.91733594292955078497442400476, 0.91756498516714968260998830374],
 [3790, 0.91770857846456188600114955989, 0.91794771241411154960587737150],
 [3800, 0.91814215845858460074424556297, 0.91832646853353661065000324015],
 [3810, 0.91860352039728510042948528280, 0.91866953223010816564908509463],
 [3820, 0.91898791838365345707728693014, 0.91907956346613428610936580299],
 [3830, 0.91941620128728485106250900571, 0.91947259490854527097525306090],
 [3840, 0.91986386127783348332087598465, 0.91988273394847508424021498286],
 [3850, 0.92027522479562196000557605657, 0.92029894878293827531479109894],
 [3860, 0.92071373794682020985646886402, 0.92072160770810240748573960445],
 [3870, 0.92027049567148411224337678505, 0.92029007488030900585584959117],
 [3880, 0.91970646967282321249115284445, 0.91974154160128207546875955814],
 [3890, 0.91914754515256857914096144668, 0.91914172815579442410438559819],
 [3900, 0.91853097942566330758040749061, 0.91862557485895357523020265944],
 [3910, 0.91796806819200837956884697633, 0.91808682252784912236620584736],
 [3920, 0.91740934968359000301063588268, 0.91761668297621790113538509104],
 [3930, 0.91687097041359921778536090642, 0.91710011541640112930906525435],
 [3940, 0.91630726047977928416798931721, 0.91653055998945565097102416985],
 [3950, 0.91617058975877474491511520682, 0.91631877068354239401770655604],
 [3960, 0.91621489193332261713464959030, 0.91629547321380289126580009906],
 [3970, 0.91619882916857542376476430945, 0.91630745650966072268772677489],
 [3980, 0.91647958326446055110636734753, 0.91655102957498235660693808313],
 [3990, 0.91678688286454401712433082139, 0.91684967021983143631302937138],
 [4000, 0.91701740456859015537816048891, 0.91711640864613208634636976058],
 [4010, 0.91753798248833839945604040622, 0.91757547033592212759600670324],
 [4020, 0.91690311414786862531656197461, 0.91700615608566105052545935905],
 [4030, 0.91652043656607340427200369959, 0.91664617479521959264587849248],
 [4040, 0.91613402109924857441569656658, 0.91628603117379869846814699486],
 [4050, 0.91631057061376297578902949681, 0.91645342977536159434492901710],
 [4060, 0.91672065090456000824303828267, 0.91683518000167096850816506049],
 [4070, 0.91712643363626500381258210837, 0.91723623855032843099621686633],
 [4080, 0.91753854642991738987944927430, 0.91762263456649995063685310015],
 [4090, 0.91799553754394702664853866736, 0.91801575561583070861360056370],
 [4100, 0.91838824190828793891938630622, 0.91841973169608226434945663641],
 [4110, 0.91880460973847477568199337839, 0.91884812993039211015400269389],
 [4120, 0.91921307511954553071120699315, 0.91926525819071169820517752669],
 [4130, 0.91965163784575021388434379332, 0.91967921646773687083253889796],
 [4140, 0.92006835993203572865439809903, 0.92015411717047967954385967460],
 [4150, 0.91974331455532676304898132003, 0.91975696784072269451826286968],
 [4160, 0.91916297937058544231803125513, 0.91923430425156960055232957529],
 [4170, 0.91864209711727295992744757314, 0.91865223589905153911416846313],
 [4180, 0.91807222003751420835726548830, 0.91812434396668529679175208003],
 [4190, 0.91756119676162761766846642786, 0.91760135048088742326655165016],
 [4200, 0.91697501632303246577038180476, 0.91702475104368874614380047205],
 [4210, 0.91642085674283912943849372823, 0.91651858169239852625054254531],
 [4220, 0.91586862047147599152907559983, 0.91607331136656899861492320269],
 [4230, 0.91535440570725068454294159892, 0.91553316917007476760659301362],
 [4240, 0.91478956989316440040482802942, 0.91499192011104679700395081454],
 [4250, 0.91425609961349252330364834052, 0.91450533987714044403816160411],
 [4260, 0.91370187338944841570764765493, 0.91402378309751208806943623131],
 [4270, 0.91316582848782890113881194338, 0.91352571481427158328614268612],
 [4280, 0.91262214753143133805224351818, 0.91300822469088172006479453557],
 [4290, 0.91208372301879792054535300849, 0.91252605577980316908792701725],
 [4300, 0.91155052276113268661106303625, 0.91204445341676032565914056249],
 [4310, 0.91102251473785411661765465397, 0.91167238614672696517260419569],
 [4320, 0.91048712585122404394866180155, 0.91139440650020198120273562381],
 [4330, 0.90996946991930938164472308927, 0.91107340315523022145072218336],
 [4340, 0.90987903693054827947150897671, 0.91114614249198422335496161395],
 [4350, 0.91006118507549238483278486456, 0.91137060029519778581175160070],
 [4360, 0.90984810199386800810827935493, 0.91121775064685861522661980416],
 [4370, 0.90924575014252739801889902083, 0.91069791428965285451369027214],
 [4380, 0.90864938755175794771190567189, 0.91018319293493876731560021654],
 [4390, 0.90805897728427076298629572193, 0.90967355512359371338959590503],
 [4400, 0.90747448259475083087721714037, 0.90916896955991144402275949687],
 [4410, 0.90689586692875190365725757147, 0.90866940511066096597403429769],
 [4420, 0.90689538121568091799673538844, 0.90823071823521273060464409355],
 [4430, 0.90689489750933816036848611475, 0.90765407758404303972810112100],
 [4440, 0.90689441580191798575327766230, 0.90715405925719216906344399831],
 [4450, 0.90689393608565038729096841053, 0.90689393608565038729096841053]]
 
J12=
[[4533, 0.90689003027283410229841820183, 0.90693504540925118373451141451],
 [4534, 0.90688998403009868365387546874, 0.90693497604514794474539485236],
 [4535, 0.90688993780656146359575586757, 0.90696863338730271397736260042],
 [4536, 0.90688989160221522567439933482, 0.90706967480664557612612952653],
 [4537, 0.90688984541705242037323841942, 0.90706953625115716022264678031],
 [4538, 0.90688979925106560919800813281, 0.90706939775319672669695592049],
 [4539, 0.90688975310424757569904841148, 0.90711413586486611126957768647],
 [4540, 0.90688970697659065933748934185, 0.90711397441806707053757463655],
 [4541, 0.90688966086808753264136839789, 0.90713622825532813642723795056],
 [4542, 0.90688961477873086813872305356, 0.90724807389365413889947831194],
 [4543, 0.90688956870851322733528832032, 0.90724784354256593488230464573],
 [4544, 0.90688952265742728275910167213, 0.90724761328713598995676647974],
 [4545, 0.90688947662546548489359565792, 0.90724738312732700062923640871],
 [4546, 0.90688943061262050626680775167, 0.90729186836941244642673609633],
 [4547, 0.90688938461888501940677542734, 0.90731396155858856644726984087],
 [4548, 0.90688933864425158581923369638, 0.90733044820024355558985007519],
 [4549, 0.90688929268871287803222003277, 0.90742504882098962148972987052],
 [4550, 0.90688924675226145755146944794, 0.90742472726582978914677823923],
 [4551, 0.90688920083488999690501941586, 0.90742440584422945359932555221],
 [4552, 0.90688915493659116862090741051, 0.90746866202443277060751825047],
 [4553, 0.90688910905735742318256598082, 0.90746831793018012390916737786],
 [4554, 0.90688906319718154414033506328, 0.90750137267780428551589011477],
 [4555, 0.90688901735605620402225213184, 0.90760115620450521056739034975],
 [4556, 0.90688897153397396433405219796, 0.90760074380576516439589340735],
 [4557, 0.90688892573092749760377273560, 0.90760033157834707484568070868],
 [4558, 0.90688887994690958738175368126, 0.90764435949563970762454800933],
 [4559, 0.90688883418191257312912512134, 0.90764392472816879386954269648],
 [4560, 0.90688878843592934941852945485, 0.90766568725031071540598759384],
 [4561, 0.90688874270895258877800415576, 0.90777616979847775002809839862],
 [4562, 0.90688869700097485271328423551, 0.90777566701072265331617927586],
 [4563, 0.90688865131198892477470963058, 0.90777516443187666883574138410],
 [4564, 0.90688860564198725544571288992, 0.90777466206185919439519693697],
 [4565, 0.90688855999096273929893641252, 0.90781843989607080569470554110],
 [4566, 0.90688851435890804886241767235, 0.90784004371716808812209364987],
 [4567, 0.90688846874581574564189168086, 0.90785609565317371139059332563],
 [4568, 0.90688842315167850216539591202, 0.90794950097181925663392121351],
 [4569, 0.90688837757648910198327030230, 0.90794890849435705426628828718],
 [4570, 0.90688833202024021762355232568, 0.90794831626312155758995459110],
 [4571, 0.90688828648292452161427945612, 0.90799186751947968954112866413],
 [4572, 0.90688824096453468648348916759, 0.90799125302121719283121592525],
 [4573, 0.90688819546506349578152139657, 0.90802371207775467443212846774],
 [4574, 0.90688814998450351101411115451, 0.90812224976755195893218797210],
 [4575, 0.90688810452284762675390084041, 0.90812156784271336196212587311],
 [4576, 0.90688805908008840450662546573, 0.90812088620132536131990264039],
 [4577, 0.90688801365621862782262496694, 0.90816421167138805525809175379],
 [4578, 0.90688796825123108025223928053, 0.90816350789407973564948406420],
 [4579, 0.90688792286511832330120341794, 0.90818478512561162663274672013],
 [4580, 0.90688787749787314051985731567, 0.90820329379415987158807865853],
 [4581, 0.90688783214948831545854091019, 0.90829314654129911232871563698],
 [4582, 0.90688778681995652064529167547, 0.90829237593925848948117618420],
 [4583, 0.90688774150927042860814708547, 0.90829160565759614609504524196],
 [4584, 0.90688769621742293391974953920, 0.90833468380490023363904583675],
 [4585, 0.91099628896346729334254632704, 0.90915172135074316517290863203],
 [4586, 0.90688760569021453772364793622, 0.90828929673364489083553507953],
 [4587, 0.90688756045483898127201882744, 0.90828852773226165240316731797],
 [4588, 0.90688751523827304534819404580, 0.90817836500279902622878580587],
 [4589, 0.90688747004050929145790860275, 0.90811205060763855456684723322],
 [4590, 0.90688742486154061417380489729, 0.90811137292310806223838426377],
 [4591, 0.90688737970135968602392040339, 0.90801239335636463323453426710],
 [4592, 0.90688733455995929055859505752, 0.90797901655944945886744790187],
 [4593, 0.90688728943733221132816879617, 0.90793476268531769779457363256],
 [4594, 0.90688724433347123188298155583, 0.90793417633512463194023212054],
 [4595, 0.90688719924836902475107081045, 0.90782459116833524870315841326],
 [4596, 0.90688715418201848450507895905, 0.90780227309321182005419359484],
 [4597, 0.90688710913441239469534593809, 0.90775820047853517102964815422],
 [4598, 0.90688706410554342784990922155, 0.90775770516097686879675165983],
 [4599, 0.90688701909540447854141120843, 0.90775721004944820435866859043],
 [4600, 0.90688697410398821929788937268, 0.90775671514386990779144070984],
 [4601, 0.90688692913128765571428857584, 0.90766861217903715974841816205],
 [4602, 0.90688688417729534929634382934, 0.90766341151187157620938705804],
 [4603, 0.90688683924200419461669753218, 0.90765753751479072430896621881],
 [4604, 0.90688679432540708624799208337, 0.90765709396339355752303390546],
 [4605, 0.90688674942749658569596249436, 0.90764580691809115808865726649],
 [4606, 0.90688670454826580957785608916, 0.90764536934559059133675873454],
 [4607, 0.90688665968770731939940787925, 0.90764493195514572843052292228],
 [4608, 0.90688661484581412075556272612, 0.90764449474668651429709598233],
 [4609, 0.90688657002257888617435810375, 0.90762241521449837922119741052],
 [4610, 0.90688652521799451022843641113, 0.90762198957094686324609256190],
 [4611, 0.90688648043205377646813758474, 0.90762156410451000354555617378],
 [4612, 0.90688643566474957946610402360, 0.90765355218940102499658451052],
 [4613, 0.90688639091607470277267566416, 0.90775030007682055988027514104],
 [4614, 0.90688634618602192993819244293, 0.90781456768575718996316936682],
 [4615, 0.90688630147458426655759922142, 0.90792191916959430475486669820],
 [4616, 0.90688625678175438515893347358, 0.90798603074912187516076755855],
 [4617, 0.90688621210752529133714006093, 0.90813628766663989644314369798],
 [4618, 0.90688616745188965762025645745, 0.90815713736726022542455893927],
 [4619, 0.90688612281484037858092506212, 0.90826408785228518460996838257],
 [4620, 0.90688607819637045981409073647, 0.90826332933829567739536514637],
 [4621, 0.90688603359647257384779095446, 0.90830558793826821073480459745],
 [4622, 0.90688598901513961525466811509, 0.90832630501872724249068369318],
 [4623, 0.90688594445236458962966707986, 0.90843294459492551773394097836],
 [4624, 0.90688589990814028052312778527, 0.90843209825466253448666975601],
 [4625, 0.90688585538245947148539016780, 0.90847417995795720635499037598],
 [4626, 0.90688581087531505708909662644, 0.90849476478747126506618769781],
 [4627, 0.90688576638670004292919202271, 0.90851465768410366585783322080],
 [4628, 0.90688572191660721255601629309, 0.90860016024875045470565737560],
 [4629, 0.90688567746502957156451429910, 0.90859922676561843957188102650],
 [4630, 0.90688563303195979248272351469, 0.90864111018713367151633519825],
 [4631, 0.90688558861739088090558880140, 0.90867760029401134502791137493],
 [4632, 0.90692831633197368290666418034, 0.90873159520045121428921675033],
 [4633, 0.90692824976559105465412358171, 0.90883663299628458798196106727],
 [4634, 0.90696557000144828464271995472, 0.90880218486819175360835743049],
 [4635, 0.90705623343194596852612221483, 0.90890458396967999110671598828],
 [4636, 0.90705610046543272417807202146, 0.90890349184368357526864201645],
 [4637, 0.90709862881334346607076213331, 0.90897239130063822720728694549],
 [4638, 0.90711979337313708438017556546, 0.90900624115654748980119848056],
 [4639, 0.90722616983009518598635168019, 0.90904005516943742204460932044],
 [4640, 0.90722594858819294305618541330, 0.90903889226668865841674005424],
 [4641, 0.90722572743844043241523422694, 0.90907897219390088050516851581],
 [4642, 0.90726805701888257882359312134, 0.90914726605847229201629033923],
 [4643, 0.90728907822752968836965692390, 0.90918076768978484114569482699],
 [4644, 0.90739509035841892092832949857, 0.90921423376434418184288688281],
 [4645, 0.90739478126430894722176390133, 0.90923322625482627667992119314],
 [4646, 0.90739447229896141866589687197, 0.90933314200606529809078892868],
 [4647, 0.90743660370963585837245091170, 0.90930985985990386843980104459],
 [4648, 0.90746808659865008106493178275, 0.90935035265495312017947071581],
 [4649, 0.90756313079642669805480181822, 0.90938492340191501295265652516],
 [4650, 0.90756273421683664182069151139, 0.90946427299353316264785007661],
 [4651, 0.90760468990261855548595804066, 0.90953104870732459641402556372],
 [4652, 0.90762543668273698571624663600, 0.90956369164969264051734398890],
 [4653, 0.90764351737736315151039434568, 0.90959204417173111778538441285],
 [4654, 0.90773029389467008165581773938, 0.90959484600458395675559586380],
 [4655, 0.90772981019527254620271605745, 0.90963235506216144621305375040],
 [4656, 0.90777156882005172189309405439, 0.90965992370739379158095516687],
 [4657, 0.90779217363299069543103314572, 0.90969241043473891838999634274],
 [4658, 0.90789715308910512447937435354, 0.90976310455675368782380019184],
 [4659, 0.90789658239667170303022203370, 0.90978067438710663594747529714],
 [4660, 0.90789601194208724432854751285, 0.90987462965484566801421806304],
 [4661, 0.90793757409930941904008250276, 0.90984488692293463696358912784],
 [4662, 0.90796856503670453353294078625, 0.90989376113021924741275370252],
 [4663, 0.90806265615905890076220430274, 0.90992301888924509434275478270],
 [4664, 0.90806199903894457836628362202, 0.91000100797898952897924118588],
 [4665, 0.90810338693250425290415250856, 0.91006569377090640315941527660],
 [4666, 0.90812371990137619182092976189, 0.91009715252220269032790156416],
 [4667, 0.90814394924329600033985343543, 0.91012844799951642116297989560],
 [4668, 0.90822728973614186287477423321, 0.91012684445850688952361906559],
 [4669, 0.90822654655101275888995360219, 0.91016182477646734305665177089],
 [4670, 0.90826773907795443907531307559, 0.91018955993315087127371043607],
 [4671, 0.90828793145326203184453106587, 0.91022086705374738446749915965],
 [4672, 0.90839188577823715142756100249, 0.91028814116456635563423560598],
 [4673, 0.90839105654395080335916645708, 0.91030431512239817770648642181],
 [4674, 0.90843207575162576716820694855, 0.91035022247333796663326666021],
 [4675, 0.90845213855119555379502571668, 0.91038121290582019184967066394],
 [4676, 0.90846956712957982471579043704, 0.91040806700236431847628182368],
 [4677, 0.90855487391188871626468426257, 0.91043672809753561914192232507],
 [4678, 0.90855395929912940999884085613, 0.91051411321824560207716103832],
 [4679, 0.90859478423608186492543836721, 0.91057674255492360160246789747],
 [4680, 0.90861470733267712951430894464, 0.91060703957489241844314165064],
 [4681, 0.90871800039160011142058692713, 0.91063730377259677339907284477],
 [4682, 0.90871700034293478864810822415, 0.91063530299588502092689168421],
 [4683, 0.90875765290076537805674661286, 0.91069773378413676478970728567],
 [4684, 0.90875663196412048705496999901, 0.91069570107483943655068969747],
 [4685, 0.90879201911337081920549962888, 0.91074998731255640826987018954],
 [4686, 0.90887935251941165404332423350, 0.91078975764662095659929264002],
 [4687, 0.90887826777520486221106921221, 0.91078767629367440861187787959],
 [4688, 0.90887718348352064534623195868, 0.91078559580900519954127503297],
 [4689, 0.90878267516019750615896555246, 0.91076753995673842556612953558],
 [4690, 0.90875051528160566416403298717, 0.91073458746674285091415868010],
 [4691, 0.90874949732255982937090266205, 0.91071552130127819690841306510],
 [4692, 0.90870702277146353509351683897, 0.91067542136072454628248351583],
 [4693, 0.90870602730232963306633564571, 0.91066481996645953778113380395],
 [4694, 0.90862155766973562442956335872, 0.91064465852225151554222293271],
 [4695, 0.90860055730511013472039394401, 0.91061179404345971022394223837],
 [4696, 0.90857893186128346751928575031, 0.91059525933523266516544936167],
 [4697, 0.90853665396240013141238023309, 0.91061702068819172506408676782],
 [4698, 0.90853574695058614274500996544, 0.91054092857942070526888755921],
 [4699, 0.90853484031729492276241444415, 0.91052590519038079097668969553],
 [4700, 0.90844104473761133622389252196, 0.91049065736464263043359324001],
 [4701, 0.90840924045815174547868764421, 0.91047184540935899299540778884],
 [4702, 0.90840839963803143852771881939, 0.91045675714980711656920675523],
 [4703, 0.90836633970299118789881731573, 0.91048012543704393007004682659],
 [4704, 0.90836552112612944931413494487, 0.91039854213624371581659033836],
 [4705, 0.90836470289095594399242372674, 0.91038781483199637811765114748],
 [4706, 0.90826099782646252389639585090, 0.91035434985081098435699686888],
 [4707, 0.90823966738369199536151654684, 0.91032983626324048831435220564],
 [4708, 0.90819780284117912483310419702, 0.91034589691328515748125482787],
 [4709, 0.90819707195774013186451156798, 0.91034404283397307722225377802],
 [4710, 0.90819634137943849871987822553, 0.91026133520252350272983221657],
 [4711, 0.90810325448883844057235137370, 0.91024379146216294333981977616],
 [4712, 0.90807180339032989024872222217, 0.91027630533556369574199607086],
 [4713, 0.90807113810882245097388931754, 0.91019303857462685591883655434],
 [4714, 0.90802949010171329913276849766, 0.91021055431339814578706182147],
 [4715, 0.90802884681845230652186273801, 0.91020876987243570788166380226],
 [4716, 0.90794568386074514521055789373, 0.91012396522675143017977461568],
 [4717, 0.90792526430288711392080358564, 0.91009984456115855522284618928],
 [4718, 0.90790422672199422304828431152, 0.91014143607020103754479123381],
 [4719, 0.90786277285452599006276841465, 0.91007773454893448050739834798],
 [4720, 0.90786221650550824602277089070, 0.91007601869367060754001386158],
 [4721, 0.90786166038885252049794871709, 0.91007430355504237429187242015],
 [4722, 0.90776927815312158376315210262, 0.91005712532013560700505649948],
 [4723, 0.90773817783085597454828530317, 0.91000905256682018684699642108],
 [4724, 0.90773768649768882266215541677, 0.91000737195371095289431195852],
 [4725, 0.90769644774498681183416692875, 0.90998149814041084937343839556],
 [4726, 0.90769597816668412537666199569, 0.91000799000908794145203728476],
 [4727, 0.90761155483599453841492277206, 0.91008696403965227972321372363],
 [4728, 0.90759333055321278482807656474, 0.91005882137904203776912481772],
 [4729, 0.90757258370730775620671693105, 0.91008363959316840308133578219],
 [4730, 0.90757217883968011040707324355, 0.91017637737712042689253166827],
 [4731, 0.90757177414120848712997258190, 0.91017460781974091066359733304],
 [4732, 0.90760181841229536914283926308, 0.91021708491489805581409200386],
 [4733, 0.90769269660697138313310006197, 0.91023003454809281453918856641],
 [4734, 0.90769222859588771790129158035, 0.91022823629527815914030952626],
 [4735, 0.90769176078037006050180934835, 0.91026380661068417854409062784],
 [4736, 0.90773180648581430762789068467, 0.91028351296972520589889654730],
 [4737, 0.90776168687380498489858382527, 0.91032581613552410182421681384],
 [4738, 0.90785224187128132911084321677, 0.91033866917769834525842043149],
 [4739, 0.90785168992201070725656109062, 0.91037347044413940988505373753],
 [4740, 0.90785113820342333568191861559, 0.91038991490988840915576929547],
 [4741, 0.90789099389679417395626614962, 0.91042812293282815438999477920],
 [4742, 0.90791061442667464476130589901, 0.91045540438643135505714099054],
 [4743, 0.90801094357409484203458305274, 0.91048265600475997150198281815],
 [4744, 0.90801030803940285807129839668, 0.91049868876103945414257623270],
 [4745, 0.90800967277037702984898714931, 0.91051021444565294338246985717],
 [4746, 0.90804933902581330684711247159, 0.91053510808044912927528002911],
 [4747, 0.90806882318036485912671196275, 0.91056225583652050659111409914],
 [4748, 0.90808702836779031652980620493, 0.91058755550889181051843479509],
 [4749, 0.90816808559543227286070532500, 0.91061379008359000231109803281],
 [4750, 0.90816736712759094096725220879, 0.91069096381160030695411933266],
 [4751, 0.90820684451780153700894970825, 0.91066764481972595213221666199],
 [4752, 0.90822619275886273815245885999, 0.91069452785524929172566999114],
 [4753, 0.90824050103663800381781356919, 0.91071847475306488828294959603],
 [4754, 0.90832502523074387656976114158, 0.91079692056774685937625690713],
 [4755, 0.90832422391470435396598759326, 0.91079482040802839382109823419],
 [4756, 0.90836351301097217891822310776, 0.91084972420510201818188988909],
 [4757, 0.90836269129538016464664451632, 0.91084759584320196257323232203],
 [4758, 0.90839190588351381716591959048, 0.91088817575214864330490627253],
 [4759, 0.90848112957927751320852394201, 0.91090025503041027743478252887],
 [4760, 0.90848024576465513657552719451, 0.91093185435430445995308446072],
 [4761, 0.90851934713684090461072173639, 0.91095279811721685536696213603],
 [4762, 0.90851844303581685835524694994, 0.91098402164298331040725997809],
 [4763, 0.90854749639401888305911825228, 0.91099102684283383979391146568],
 [4764, 0.90863640126828770782196897926, 0.91100301350058499050277305287],
 [4765, 0.90863543530369828005177623709, 0.91103384549844268480711662051],
 [4766, 0.90863446974321793181417206142, 0.91105638729568128031388596355],
 [4767, 0.90867336338205562107361856761, 0.91108575469202646157640401725],
 [4768, 0.90870225602330456649013967763, 0.91112574949343982932958851961],
 [4769, 0.90879084291836154108068512869, 0.91113754900838017647402011789],
 [4770, 0.90878979515142455092302498088, 0.91115951681457418853682383997],
 [4771, 0.90878874782290131051354364900, 0.91122993577551258947977430580],
 [4772, 0.90882745495127759127740318945, 0.91121091024537081981549135890],
 [4773, 0.90885618738724383014471186470, 0.91124261728001332283355395703],
 [4774, 0.90894445714343763409459597824, 0.91126218965067884436592748898],
 [4775, 0.90894332792077914273676242374, 0.91133100514734155517260205670],
 [4776, 0.90894219917070739889197739103, 0.91132861896446415439498878186],
 [4777, 0.90900054508451610946195842189, 0.91133889527805167496410376771],
 [4778, 0.90909845739039119028035429437, 0.91136440696478138168146188036],
 [4779, 0.90909724655082491118207599357, 0.91143162531960486560933532019],
 [4780, 0.90988777284500432784852819168, 0.91131166168498833890510013589],
 [4781, 0.90913439236423976286260995039, 0.91138996189308718598454106541],
 [4782, 0.90913316219422068975575257355, 0.91138754309083458426954393872],
 [4783, 0.90915169467933643066004378852, 0.91138265503361748365307448694],
 [4784, 0.90915045512262282478843644640, 0.91138023955814662091512445841],
 [4785, 0.90915908674066936434599028871, 0.91131609493780052488887122308],
 [4786, 0.90916277574375869985345843816, 0.91130569834917329874457436745],
 [4787, 0.90924534206808726999327063822, 0.91128025121849642875559993627],
 [4788, 0.90924405259090879116712358154, 0.91127788869352488454467220436],
 [4789, 0.90924276365365419572128757864, 0.91127552715777870862012832731],
 [4790, 0.90924147525611864750771928812, 0.91119779344584361790992943497],
 [4791, 0.90924018739809686628916551854, 0.91115027360235301134849805749],
 [4792, 0.90923890007938379387297800349, 0.91105762622225072711046323093],
 [4793, 0.90923761329977470513341586411, 0.91102527829532520264876893634],
 [4794, 0.90923632705906476392243575901, 0.91093279169217855617546319991],
 [4795, 0.90927431621764664981810710742, 0.91087200527336176225645658633],
 [4796, 0.90927301032567675598272671778, 0.91084010888274624662130918296],
 [4797, 0.90927170498067411141818183751, 0.91074878165501305105067331169],
 [4798, 0.90929000653308522661433244139, 0.91067462846073188309503620985],
 [4799, 0.90928869193019001837541281930, 0.91062826220511383645828118460],
 [4800, 0.90929717070426618885647940260, 0.91056866973979189161525482632],
 [4801, 0.90930074585876818904495166862, 0.91056010354960070785068637633],
 [4802, 0.90929453391067416312409932289, 0.91054997841283868975637005860],
 [4803, 0.90926388438534289093695406336, 0.91049918753141700911157840892],
 [4804, 0.90926258286329919577894997929, 0.91046761163048406384490363052],
 [4805, 0.90922221392010993401555651872, 0.91044522440119379780298913829],
 [4806, 0.90922093413024707153624603961, 0.91042835062312987837174205197],
 [4807, 0.90913672315706706150706395420, 0.91038839757519729456447521443],
 [4808, 0.90910135795780777634433889034, 0.91035960835608475960611940536],
 [4809, 0.90910014162357222211596763373, 0.91032757419017651390191758765],
 [4810, 0.90905996095500174458692299595, 0.91029100649676186751690920573],
 [4811, 0.90905876623856551876912135413, 0.91025873580280347585613753836],
 [4812, 0.90897729198322174681834439980, 0.91025283994203765036701270219],
 [4813, 0.90895912062192274483152232278, 0.91022255874485813453844684773],
 [4814, 0.90893853758788678565139207422, 0.91018824549080812325030365173],
 [4815, 0.90889854462769426035606556979, 0.91015244933145256212014828634],
 [4816, 0.90889743463455896499425534785, 0.91011972437819377290679767612],
 [4817, 0.90889632510670659293339213036, 0.91011796826784874259175239786],
 [4818, 0.90879821530118454209201672711, 0.91008377827028708040302262816],
 [4819, 0.90877776814358068868671125529, 0.91004962333150218878330406369],
 [4820, 0.90873796232692738428227130498, 0.90998310312197816518420268039],
 [4821, 0.90873693670795951948804258791, 0.90998141854282355023286754658],
 [4822, 0.90873591151899268947289556309, 0.90991288522530533455778822827],
 [4823, 0.90863814242187068703771046785, 0.90988152918578091288281939342],
 [4824, 0.90861783068458557011126686120, 0.90991170551693201229426222199],
 [4825, 0.90857821144803119217669973295, 0.90984542870956952587135901922],
 [4826, 0.90857726985508635575428115772, 0.90984381610371778403845155481],
 [4827, 0.90857632865699300417361428117, 0.90976225731708804111974586704],
 [4828, 0.90848854823032787475511895536, 0.90972834969212246214453898574],
 [4829, 0.90845872261140869774465045339, 0.90970193581139313643291188782],
 [4830, 0.90845784390226214100039214827, 0.90967622663929870174825964568],
 [4831, 0.90841843147882728182196387934, 0.90963376032555820493996634468],
 [4832, 0.90841757392458133413271070822, 0.90960788687950011599525623751],
 [4833, 0.90833010690521009955489262211, 0.90959008438282484831916008261],
 [4834, 0.90830044133111476067909961785, 0.90953968804749818488630808133],
 [4835, 0.90829964603237900444554497881, 0.90953823589445814690179759055],
 [4836, 0.90826041898862086565458184850, 0.90948814375105313523306449497],
 [4837, 0.90825964473217934980198151607, 0.90947021357461588220161274876],
 [4838, 0.90817728920974183370873333843, 0.90942763206538435039050227715],
 [4839, 0.90816216974669705663814056606, 0.90940173222526043961266850602],
 [4840, 0.90814227202357622470429987516, 0.90936769447367138408111486569],
 [4841, 0.90810322980043800544791565699, 0.90933459031041075082413271957],
 [4842, 0.90810253849673772119643899714, 0.90929972461506280989596007203],
 [4843, 0.90802287511741608394544300609, 0.90929432272680632554084922958],
 [4844, 0.90800548346833742652250975880, 0.90926448418390515282538899555],
 [4845, 0.90798571929695615079225490263, 0.90923060503060493253713048034],
 [4846, 0.90794686133676372197243154005, 0.90919825430578460334629653517],
 [4847, 0.90794625264171868739282444949, 0.90916295206037611720262248127],
 [4848, 0.90786896957715745859474054669, 0.90916118966898318287661595605],
 [4849, 0.90784961634978322830846764191, 0.90912794171669220055775895162],
 [4850, 0.90782998528012137651188595555, 0.90909422068471457123450818472],
 [4851, 0.90779131102657895091567752388, 0.90902806685060399960462973468],
 [4852, 0.90779078459707740478279447416, 0.90902688364968098344576219461],
 [4853, 0.90779025838856552965694390878, 0.90894803945524460520033471767],
 [4854, 0.90769456582394447696771067058, 0.90891414781306267833826950664],
 [4855, 0.90767506740715619972803551718, 0.90888463854506229555596519276],
 [4856, 0.90763657630534255726928449803, 0.90889262908197199219983986040],
 [4857, 0.90763613179924429452682943520, 0.90881925384134787382350850748],
 [4858, 0.90763568747978384809727003813, 0.90880286036969504248617113262],
 [4859, 0.90754032933019868067958668689, 0.90876909508848391361368612707],
 [4860, 0.90752096311860852573261126963, 0.90873536501637985907109396067],
 [4861, 0.90748265461497390482747960050, 0.90875789136100137977081203644],
 [4862, 0.90748229169110727898583945716, 0.90866801041124323212727631471],
 [4863, 0.90748192891965573370072206671, 0.90864925863281609252908310737],
 [4864, 0.90738690431437252215118860477, 0.90861558731323632809306900526],
 [4865, 0.90736766986147276981000686647, 0.90858195117452922318079799879],
 [4866, 0.90732954340383420444027251506, 0.90853372274011989784270326709],
 [4867, 0.90732926172199301895204825996, 0.90851478435150179180368468224],
 [4868, 0.90732898015847296413483036304, 0.90847785894015631313891390164],
 [4869, 0.90723428822872409504896040744, 0.90844421759421145612378722944],
 [4870, 0.90721518508917087242338084252, 0.90841061147517820906216456933],
 [4871, 0.90717724012670897248966639381, 0.90838087190598959530518641259],
 [4872, 0.90717703934765003825901885648, 0.90834350482944203886148670790],
 [4873, 0.90717683865294662659550795070, 0.90834268323549960388874069395],
 [4874, 0.90709189448298932489933577017, 0.90832553119663028695640605292],
 [4875, 0.90706350626153509075777492399, 0.90827575270131988283139889973],
 [4876, 0.90702574224479037834356631720, 0.90824674912611658150751736684],
 [4877, 0.90702562203023029407944477498, 0.90820896257419780894792893378],
 [4878, 0.90702550186618791094872449321, 0.90820821217478764353359110828],
 [4879, 0.90694086359540282415991896414, 0.90819117473751298508233276152],
 [4880, 0.90691263084479012412941756338, 0.90814159761476509480360164162],
 [4881, 0.90687504722565892567587297890, 0.90807580283620081829099035531],
 [4882, 0.90687500723827163540136098163, 0.90807512305061577340126177660],
 [4883, 0.90687496726769167842974184168, 0.90799010537460456138347808519],
 [4884, 0.90687492731391294853438012069, 0.90796137336564941566763309311],
 [4885, 0.90687488737692900642173299275, 0.90796075434239764678778783491],
 [4886, 0.90687484745673341279825763195, 0.90792271185100004160517528362],
 [4887, 0.90687480755331995041501613741, 0.90792211329979832790115779062],
 [4888, 0.90687476766668229100076814575, 0.90783740137521551361032834393],
 [4889, 0.90687472779681399526197083105, 0.90780882525698824991877700086],
 [4890, 0.90687468794370884594968629244, 0.90777094326821416991890600912],
 [4891, 0.90687464810736051479267416653, 0.90777042539568508772163113463],
 [4892, 0.90687460828776256249739162740, 0.90776990774091181890526058851],
 [4893, 0.90687456848490866079259831167, 0.90767617969767622199128709326],
 [4894, 0.90687452869879270345165878098, 0.90765708003611500487295415951],
 [4895, 0.90687448892940814015872774689, 0.90761937822348881521605790113],
 [4896, 0.90687444917674875366486730854, 0.90761894094423578582819800431],
 [4897, 0.90687440944080832672113956505, 0.90753944381803164365152269966],
 [4898, 0.90687436972158042003400169051, 0.90750651235501267333205532850],
 [4899, 0.90687433001905870533221332153, 0.90750613518105660570967074818],
 [4900, 0.90687429033323696536683655722, 0.90746861299913161857944032818],
 [4901, 0.90687425066410887186663103421, 0.90746825597697866605528815853],
 [4902, 0.90687421101166809656035638909, 0.90737513534042690821479482111],
 [4903, 0.90687417137590842219907472099, 0.90735628531931211693262184781],
 [4904, 0.90687413175682340948924320401, 0.90731892229776356373349699425],
 [4905, 0.90687409215440695220422639977, 0.90731864508084836273837936460],
 [4906, 0.90687405256865272207278394490, 0.90724417077799279773842044960],
 [4907, 0.90687401299955439082367547599, 0.90722557474743725780541581116],
 [4908, 0.90687397344710563018566062965, 0.90720685395908062798042692521],
 [4909, 0.90687393391130022290980150501, 0.90716966955650080173256810667],
 [4910, 0.90687389439213195174716020119, 0.90716947196065933489705912507],
 [4911, 0.90687385488959437740419389229, 0.90708618769717808127950320341],
 [4912, 0.90687381540368139365426713994, 0.90705835391288480717975062362],
 [4913, 0.90687377593438678324844204326, 0.90702132780316002680365272681],
 [4914, 0.90687373648170399587087331383, 0.90702120944511188671555146357],
 [4915, 0.90687369704562703631722797582, 0.90702109113688100805461544951],
 [4916, 0.90687365762614957631626566581, 0.90692890084576172071706423594],
 [4917, 0.90687361822326528759674602043, 0.90691042733489790617085191116]]

J23=
[[5146, 0.90686501957851572974789178261, 0.90691378426240254473356117160],
 [5147, 0.90686498383141578294441842445, 0.90699495149424724793618679541],
 [5148, 0.90686494809953532847401902472, 0.90699484429860588452498859624],
 [5149, 0.90686491238286870419926799514, 0.90702719334004022755379992304],
 [5150, 0.90686487668141013696043728487, 0.90705139714046423282667319654],
 [5151, 0.90686484099515418666470623066, 0.90712420497577062050709173491],
 [5152, 0.90686480532409508015234678169, 0.90712402662047508794529449005],
 [5153, 0.90686476966822726630823581218, 0.90715623317524940460998550407],
 [5154, 0.90686473402754497197264527131, 0.90725313819281416805040407780],
 [5155, 0.90686469840204264603045203330, 0.90725288881429788645505141176],
 [5156, 0.90686466279171462634423050986, 0.90728497093785931415510503939],
 [5157, 0.90686462719655536179885757520, 0.90730086077330340810220832282],
 [5158, 0.90686459161655919025690764102, 0.90738132454903153156777761979],
 [5159, 0.90686455605172033855865265650, 0.90738100446548242139499507175],
 [5160, 0.90686452050203336661127195839, 0.90741294476931633194993764846],
 [5161, 0.90686448496749261227733995838, 0.90750933464241767545388483995],
 [5162, 0.90686444944809241341943106818, 0.90750894392901548801688704771],
 [5163, 0.90686441394382710790011969948, 0.90754076035401121114176703486],
 [5164, 0.90686437845469125562658518902, 0.90755644684262137822372551454],
 [5165, 0.90686434298067908343909948599, 0.90763645874882714625897506266],
 [5166, 0.90686430752178504022253946459, 0.90763599778320458444369478457],
 [5167, 0.90686427207800357486178199906, 0.90766767305304640878205191257],
 [5168, 0.90686423664932891419709903858, 0.90776354973993222952088899547],
 [5169, 0.90686420123575561813566991987, 0.90776301853633256655484728981],
 [5170, 0.90689624875591701158583646247, 0.90781913396239055646930182775],
 [5171, 0.90691222829430828689112331631, 0.90784687955784404422843181237],
 [5172, 0.90699228525676245382669549144, 0.90787459416930216260510633219],
 [5173, 0.90699217919709040902631613790, 0.90790553084992797749919191119],
 [5174, 0.90704009147829778303417924690, 0.90795819128749621906848688013],
 [5175, 0.90711994535564888231249369710, 0.90798579747437302422952143388],
 [5176, 0.90715174569709933205530205669, 0.90804160235410724677507232627],
 [5177, 0.90716753120333226689808725496, 0.90806913118650633975903474493],
 [5178, 0.90724718234562051755176526058, 0.90809662916732369897232501899],
 [5179, 0.90727885947022790524840729631, 0.90815227919144536627982233767],
 [5180, 0.90730252486709406234410835168, 0.90813336625332663487597528729],
 [5181, 0.90737399703867860356609753580, 0.90820708996287169423311524952],
 [5182, 0.90740555119428234487344298032, 0.90826258540921644968335613157],
 [5183, 0.90743507943772028223605730091, 0.90824839779556210128674820226],
 [5184, 0.90750039024562068057377928199, 0.90831718057467547566830035066],
 [5185, 0.90753182167968493576637456499, 0.90837252172068172484387105214],
 [5186, 0.90762681963120728223515243371, 0.90842780114893917353668939541],
 [5187, 0.90762636277604291645815237644, 0.90842690171533457821340107330],
 [5188, 0.90765767173565714553973293732, 0.90848208883804504321091144448],
 [5189, 0.90775244190437698321716197825, 0.90853721434850420735074294498],
 [5190, 0.90775191543834266028056845244, 0.90853625409639371390824180708],
 [5191, 0.90779895865683801758905246970, 0.90854960225568592857570138221],
 [5192, 0.90787764493759559591978813842, 0.90857692556805735861757966632],
 [5193, 0.90790872695265256719920898831, 0.90863249301806170432627141054],
 [5194, 0.90792394398720710491090812866, 0.90866657192043587265573023615],
 [5195, 0.90800242953716581162382226467, 0.90875493683797414767866484908],
 [5196, 0.90803338976476166699569603225, 0.90872890102033143655546609807],
 [5197, 0.90806036429805914167445735075, 0.90879066379624506843981635029],
 [5198, 0.90812679650819616572476888905, 0.90880327515941761173934310136],
 [5199, 0.90815763519401748737891466590, 0.90883867276136520718665678942],
 [5200, 0.90825155011992564357825585830, 0.90886786725644297391113468621],
 [5201, 0.90825074665460370226810482564, 0.90897119217397548407433305329],
 [5202, 0.90828146404396470359188242583, 0.90894807361294949199503889758],
 [5203, 0.90837515299256577083752972612, 0.90900324524835141026812834752],
 [5204, 0.90837428077911464008309394558, 0.90907877142776849499483660111],
 [5205, 0.90842061120634043369648225053, 0.90908525356015434937262398307],
 [5206, 0.90849834046724109448689432611, 0.90908705918244792076876592546],
 [5207, 0.90852883301073561472804840378, 0.90908956796469719829900668628],
 [5208, 0.90855143714890496120517582313, 0.90923252432494350294689411385],
 [5209, 0.90862111334459916278660784883, 0.90924515865018384896956149532],
 [5210, 0.90865148527374950404578157759, 0.90929970125147652204589121539],
 [5211, 0.90868133279169871485692056012, 0.90925123869921831154528035768],
 [5212, 0.90874347242410358216346821791, 0.90935276670222475736693468207],
 [5213, 0.90877372398283207122204885309, 0.90940715623327461614167077641],
 [5214, 0.90886656442663327215569779583, 0.90936681587697243411838599059],
 [5215, 0.90886541850403446130002294012, 0.90946000867943832535189585542],
 [5216, 0.90891118836825168791904161480, 0.90943819132117154069305797748],
 [5217, 0.90898816619624411838884725512, 0.90947085709879738057992426548],
 [5218, 0.90901819455836929684267033736, 0.90950903844667041475702262687],
 [5219, 0.90904038256272678975022927261, 0.90966268394747384906651177516],
 [5220, 0.90910935638310352846502837565, 0.90967499265937035168860802514],
 [5221, 0.90913926505310116432667655317, 0.90972895478523707613049964493],
 [5222, 0.90923148543009024713512644666, 0.90978285592425334193933394999],
 [5223, 0.90923013578224753938883395676, 0.90978120022645914133363476139],
 [5224, 0.90927549414824315743288707381, 0.90973356760354417982483710148],
 [5225, 0.90935192222874405842958367430, 0.90978178107977492050650880628],
 [5226, 0.90938160890933661395507670022, 0.90985259944665985987199974261],
 [5227, 0.90940349003667930727345947162, 0.90998223227151209258067865449],
 [5228, 0.90947194965084743323302518547, 0.90999430027299710310728642071],
 [5229, 0.90950151731481787553690310233, 0.90995504520814152193963764148],
 [5230, 0.90953092988156802878307871651, 0.90999926001192110724957728962],
 [5231, 0.90959156848820699181601412420, 0.91009947886592235111180571039],
 [5232, 0.90962101737708489501699204993, 0.91015286440319054239722618149],
 [5233, 0.90971239839426276674316795834, 0.91012555497747482657899809055],
 [5234, 0.90971077953145895733655379445, 0.91020429600787000623540734523],
 [5235, 0.90975558414896828818285712259, 0.91016831174568701978699891697],
 [5236, 0.90983126915513279353575626374, 0.91019471214056968388916857293],
 [5237, 0.90986049768813270777201296369, 0.91024933932938068004148135515],
 [5238, 0.90988963221190766184065523703, 0.91041676385955827566220932567],
 [5239, 0.90994973352538177646664507847, 0.91041485961583346053771492734],
 [5240, 0.90999427523634812686736950127, 0.91038463843136996356264489805],
 [5241, 0.91006961157821075758533879707, 0.91042915318159300941402989338],
 [5242, 0.91009862052160994672078686563, 0.91057356792732069283857754272],
 [5243, 0.91011989316394448223945801146, 0.91061262962758970918031309338],
 [5244, 0.91018733175710886396103660445, 0.91062422056896330513353632341],
 [5245, 0.91021622302658078407233688267, 0.91067691301242881252164806938],
 [5246, 0.91030660013653075246509160934, 0.91072954532843697350585898675],
 [5247, 0.91030464773069919015568984832, 0.91072735743505983663226288627],
 [5248, 0.91034878426822674057916628954, 0.91067188110433572312274463911],
 [5249, 0.91042357859953182419587847107, 0.91073162116585859582329476325],
 [5250, 0.91045225147205222082646969284, 0.91088480541477689911289417068],
 [5251, 0.91047705675335222075261754071, 0.91084871051979876543924774523],
 [5252, 0.91054015425156387131266910728, 0.91093486315311211765077814562],
 [5253, 0.91056871011737017251874704016, 0.91090694610541922404678416569],
 [5254, 0.91065847841478297919337592248, 0.91094461061865716899887956970],
 [5255, 0.91065632787482941878920428280, 0.91094230060165837237207142607],
 [5256, 0.91070006133060776853938023123, 0.91111635464175477761017418743],
 [5257, 0.91077431621099036451738584219, 0.91114117616892786877258458844],
 [5258, 0.91080265486768685612162244070, 0.91119318107018787422646255436],
 [5259, 0.91089203555426334624200990220, 0.91112679319100520203278392728],
 [5260, 0.91088975336721023090547078027, 0.91116873024685329784944087805],
 [5261, 0.91093322744345006647392892773, 0.91120632930289391371303509004],
 [5262, 0.91100713795422527674361390382, 0.91134630034365116113548310750],
 [5263, 0.91103526016002567278206925039, 0.91131377041110661618716903831],
 [5264, 0.91105954280576972870164809137, 0.91133230675945697818463031581],
 [5265, 0.91112184109945471011116069349, 0.91144712051319021206552406511],
 [5266, 0.91114984738785576023900603104, 0.91143775386241798752706699815],
 [5267, 0.91123862381582920733080754871, 0.91149371167853254771529236678],
 [5268, 0.91318075761002326373727555620, 0.91214729011151562581876912501],
 [5269, 0.91128681207066497549362793507, 0.91153663298386355950952975036],
 [5270, 0.91135259539999524669440233993, 0.91158639014293263436172765068],
 [5271, 0.91138038641752094903836223239, 0.91160125356058441248308099603],
 [5272, 0.91146877811970627991655646838, 0.91160443369337018637565961399],
 [5273, 0.91146616988618056609539053170, 0.91170099337071230927165288449],
 [5274, 0.91150898708389005431484974906, 0.91168201941048188086114123507],
 [5275, 0.91158202058662396449761899930, 0.91170917305747334324905750691],
 [5276, 0.91160959708653066524419728012, 0.91174146398778288524766821865],
 [5277, 0.91169760517913256414601619326, 0.91190923009428026535516664808],
 [5278, 0.91169486733179672111049285377, 0.91181537416883784441523630449],
 [5279, 0.91173742816503078323364661628, 0.91185397487343700095863141541],
 [5280, 0.91181012096652125364926178008, 0.91205345892009104247222239792],
 [5281, 0.91183748370014672257610754968, 0.91195578538509602939399201205],
 [5282, 0.91192510929678505249285080936, 0.91198917316299488167175013587],
 [5283, 0.91192224240491193132385205899, 0.91200698538587565700197501428],
 [5284, 0.91196454771450274900956856072, 0.91206947611650124319027099773],
 [5285, 0.91203690083628496942935726111, 0.91221372148233781373960482597],
 [5286, 0.91206405055305417306499293773, 0.91226521248490299864641883687],
 [5287, 0.91215129476476830561182396195, 0.91220390580880394981733161330],
 [5288, 0.91214829939605457376217145793, 0.91221966013237831827353829795],
 [5289, 0.91219035002075765650175753763, 0.91224759433678592746019830884],
 [5290, 0.91226236448195785477821573295, 0.91241618106421085165891327051],
 [5291, 0.91228930192938795240564786582, 0.91239695425494360403462223985],
 [5292, 0.91237616586464531653888343499, 0.91251856794989838483900257415],
 [5293, 0.91237304258521456645780745021, 0.91254907282816155600357888034],
 [5294, 0.91241483936171441371243417962, 0.91252497209627814189758510111],
 [5295, 0.91248651617905618405046652697, 0.91253795670370230208590101029],
 [5296, 0.91251324210276207882230892210, 0.91266841196353754028791627206],
 [5297, 0.91259972686746437808835707983, 0.91271930886473162658489854948],
 [5298, 0.91259647624187112402438515346, 0.91271599121593027792442853752],
 [5299, 0.91264548550351443090278280579, 0.91269447783891277659051866067],
 [5300, 0.91270936019259840676909334434, 0.91281754923652858035865165221],
 [5301, 0.91273587533629751966657295270, 0.91286823939059313914867743733],
 [5302, 0.91282198203378639433935859415, 0.91291887035858743093541534108],
 [5303, 0.91284839969742381793338381613, 0.91296944217905340313023998533],
 [5304, 0.91286734079684861420389552222, 0.91295760644980794573655202839],
 [5305, 0.91293090077713245911184003489, 0.91301646553312398868484933701],
 [5306, 0.91295720588265039108222254072, 0.91302041391405441839168588558],
 [5307, 0.91304293561371574483587210125, 0.91311725627578388397864728177],
 [5308, 0.91306914356408541699750003318, 0.91316756317572533863113903863],
 [5309, 0.91309160780361753317890816106, 0.91321108339428369582435607299],
 [5310, 0.91315114217676496277675823876, 0.91323461221121426945046550827],
 [5311, 0.91319206877004943656572777400, 0.91325324576233823936632916230],
 [5312, 0.91326259184692515358250375357, 0.91327741430528963650914420214],
 [5313, 0.91328859082316005135737668752, 0.91332932969248359356129185471],
 [5314, 0.91337378133293323223540483013, 0.91341449732091883895179762476],
 [5315, 0.91337008862518820340170577765, 0.91341078174167311676256986175],
 [5316, 0.91341076505584684053218325062, 0.91345698125450358606514100757],
 [5317, 0.91348095496268533199923922439, 0.91348095496268533199923922439],
 [5318, 0.91350674570203793667388936228, 0.91356029625968082630294020419],
 [5319, 0.91359156190550361298363668539, 0.91358417977299766210563802815],
 [5320, 0.91361725627764522883467179781, 0.91368365812450536012079282955],
 [5321, 0.91363923219215659177194766016, 0.91372495302691014718021733643],
 [5322, 0.91369802917989295654166426175, 0.91372750793707191441228587792],
 [5323, 0.91373834350799221226679946994, 0.91380095064155697492935814808],
 [5324, 0.91380805540700638101014874337, 0.91382277821248336646675625161],
 [5325, 0.91383354259980553724318497189, 0.91387032891047403904138946018],
 [5326, 0.91391782336437943357054791704, 0.91391782336437943357054791704],
 [5327, 0.91391381870709742507585815474, 0.91394321465216810107534683994],
 [5328, 0.91396122972996662880973417487, 0.91404569551652525838392193691],
 [5329, 0.91402326604159844780639332385, 0.91405262891168626016025200443],
 [5330, 0.91404854678776492615810411735, 0.91409256630267032850412078915],
 [5331, 0.91413245589132030577417253880, 0.91413245589132030577417253880],
 [5332, 0.91415764105349939239175682815, 0.91421626767543961999962220943],
 [5333, 0.90817694985766372894886444556, 0.91429998220344410597704154497],
 [5334, 0.91414935708183187035302807999, 0.91420791769602971488239973041],
 [5335, 0.91411595395442279965436682687, 0.91411595395442279965436682687],
 [5336, 0.91402409091406189300954565624, 0.91406796191151573616195946670],
 [5337, 0.91399079021951745716023651767, 0.91402002107406843389725281668],
 [5338, 0.91391370264038573889564531783, 0.91399404219792601544725130225],
 [5339, 0.91386589704194742811438345598, 0.91386589704194742811438345598],
 [5340, 0.91380263988338061853511362642, 0.91386031887447627397591531917],
 [5341, 0.91377043909336175264712665012, 0.91380689536477055501251243186],
 [5342, 0.91373736096592939048832704430, 0.91375193525367304214768182646],
 [5343, 0.91364605311816671218139163102, 0.91369703436479143832116278645],
 [5344, 0.91361307694689097846918457435, 0.91364219266033919186753564645],
 [5345, 0.91353648633972073245246292572, 0.91361287198396168296454789015],
 [5346, 0.91348906233409721266980341170, 0.91352632477373008068610715782],
 [5347, 0.91342709917696673915799010501, 0.91347791583136161985834178267],
 [5348, 0.91339436685746966393395496198, 0.91341978567244885844900181837],
 [5349, 0.91336161216273414886757109343, 0.91339064584487017484093485109],
 [5350, 0.91327085724729017979228729018, 0.91333433258463758708245450180],
 [5351, 0.91323820403366573472681011481, 0.91324545426343350928988229498],
 [5352, 0.91316210831364619249228553599, 0.91321464280712449923527174178],
 [5353, 0.91311506416358234616836853093, 0.91318386360114434108226078024],
 [5354, 0.91305314234609147305832266284, 0.91312512608882612230587483282],
 [5355, 0.91302112768688981070397403528, 0.91310612565237936344431091129],
 [5356, 0.91298869486312828058771629003, 0.91305014802473638546587153542],
 [5357, 0.91289849062705608062628925836, 0.91295268337551938042651045180],
 [5358, 0.91286615881101595970648077127, 0.91289504528154463702804832792],
 [5359, 0.91279055590021740407280503860, 0.91286453565681657806862858706],
 [5360, 0.91274388987444565746187663535, 0.91277995716737314602085007209],
 [5361, 0.91268105312215130897612880290, 0.91277319803201040215867578809],
 [5362, 0.91265070893763278192523102916, 0.91271915935008052223054164642],
 [5363, 0.91261859642865694741686866109, 0.91264920166977303583877301207],
 [5364, 0.91252894062631551008735186770, 0.91265669024455320368360844441],
 [5365, 0.91249692865332177049708661798, 0.91260122848346469925928658995],
 [5366, 0.91242181648066944532615707431, 0.91250336696750156129098741076],
 [5367, 0.91237552685388823014989156945, 0.91249048617046324416435254534],
 [5368, 0.91230774469588071795556061261, 0.91238740772419879565546807498],
 [5369, 0.91225439068940405995533637906, 0.91231135677637409386875333439],
 [5370, 0.91225130426395806271244737218, 0.91225489064834230923395352875],
 [5371, 0.91216219465698666901687374775, 0.91225113145840808215325523634],
 [5372, 0.91213050097800851823137691099, 0.91226662936319968810749969634],
 [5373, 0.91204155628721716997375779101, 0.91213710549036963737279393172],
 [5374, 0.91200996253210997455340702800, 0.91215667164187408388897893019],
 [5375, 0.91193548753875319778927632797, 0.91204165730637631881450033689],
 [5376, 0.91188968858643082437964721976, 0.91204695424500026312841782783],
 [5377, 0.91182953906396968513092815556, 0.91193660375116625260716318735],
 [5378, 0.91179824017389232704289270259, 0.91187946157671817548617809735],
 [5379, 0.91176686324538680494811160315, 0.91182216955307626715665492156],
 [5380, 0.91167846185475331921566066740, 0.91176494043660849531107714938],
 [5381, 0.91164718438214764617555374571, 0.91170777418692450222437173579],
 [5382, 0.91157319539070713609874019312, 0.91167783167026095192397860956],
 [5383, 0.91152776888816844369500813627, 0.91171645243566323824069286275],
 [5384, 0.91146104370163893992895509655, 0.91153620747888863817820492841],
 [5385, 0.91140861642506465489788070045, 0.91152107591151732002288099466],
 [5386, 0.91140600295849172329809562143, 0.91143443507551946680678156554],
 [5387, 0.91131814264626787025491694294, 0.91142026261567066214297483384],
 [5388, 0.91128717991971530665296086227, 0.91138569197887053796591771970],
 [5389, 0.91119948300089059767259414002, 0.91132942740807421078130801107],
 [5390, 0.91116861912299784709290406681, 0.91127322485686834685481017004],
 [5391, 0.91109526118052652776668765000, 0.91122062823024696509577324832],
 [5392, 0.91105032023106558014546862978, 0.91113709760244987467814326010],
 [5393, 0.91098418904798150741441986611, 0.91112113982107267862176058770],
 [5394, 0.91093228290697481064341900492, 0.91104903405075077227337487784],
 [5395, 0.91092993670304889253230840040, 0.91102187022554825812648005012],
 [5396, 0.91084277798885648902427192297, 0.91096558090416490660601311902],
 [5397, 0.91081222686177265579487993818, 0.91090935383245819068065429747],
 [5398, 0.91072523068586286321135503386, 0.91085318897036149365931123612],
 [5399, 0.91069477780293162094693570907, 0.91079708627782751673152006333],
 [5400, 0.91062204746577857239486775143, 0.91071293513307960409974839422],
 [5401, 0.91057758919068776393146436021, 0.91068506724135578345169506065],
 [5402, 0.91051204871148461172936094954, 0.91060777197900166779476194279],
 [5403, 0.91046066068953035443911403490, 0.91057329640305439966141420882],
 [5404, 0.91045857971766164240534635610, 0.91050079409901929494708383572],
 [5405, 0.91037211888462665765331394141, 0.91045647217798530981269777840],
 [5406, 0.91034197676638994867204246475, 0.91045969127201897830303778392],
 [5407, 0.91033996244006654130487277143, 0.91037069128069225687482912690],
 [5408, 0.91036602794518495240794209167, 0.91042350206684097280174228217],
 [5409, 0.91037803088179392041467963281, 0.91042056384693292869769720710],
 [5410, 0.91044611277259412940310312479, 0.91047415979392176677009729246],
 [5411, 0.91044403809304041974570509410, 0.91048608468642167057538472363],
 [5412, 0.91046997942116081325991672202, 0.91052469643304601021327471244],
 [5413, 0.91049413980820703695684414924, 0.91054669292811007963450720126],
 [5414, 0.91054975234440382880762854256, 0.91058866651868697328353619014],
 [5415, 0.91057558482233635910318980677, 0.91060093018341226045464509298],
 [5416, 0.91058741068977055999056346991, 0.91062628056423899902682705943],
 [5417, 0.91065509247537035353303735974, 0.91067779003070548071718803840],
 [5418, 0.91065289678569838471844377637, 0.91067558141351279132891249901],
 [5419, 0.91067860568443514956982198782, 0.91072787304530988805595370650],
 [5420, 0.91070079777154500089153543740, 0.91077329500448089838471332769],
 [5421, 0.91075780282105145424509373697, 0.91077783571385173555512437815],
 [5422, 0.91078340336540375421492399255, 0.91085478428235377990063170728],
 [5423, 0.91079505308789387996171171835, 0.91087944336435855419153995172],
 [5424, 0.91086233636728930473935861301, 0.91090407269982998084145719986],
 [5425, 0.91086002042195834960125466750, 0.91090173296054011142786066557],
 [5426, 0.91088549798283091618600337824, 0.91095324220958706629147627609],
 [5427, 0.91090747276665262610606532689, 0.91099796389850473676830233671],
 [5428, 0.91096412185138586625754442139, 0.91100229296835699699386168504],
 [5429, 0.91098949155199260285797890902, 0.91105365181168784793896975316],
 [5430, 0.91100096605043279218705265521, 0.91107808774566556575535969387],
 [5431, 0.91106785241755949833475369815, 0.91110249407679289035399960994],
 [5432, 0.91106541696812581854203472176, 0.91110003885910095799971486486],
 [5433, 0.91109066427889118244820565451, 0.91115121800863363432654296048],
 [5434, 0.91111242280461923748191566119, 0.91119563665685354703072107441],
 [5435, 0.91116871738957017079485467548, 0.91119982376338837237739198827],
 [5436, 0.91119385733250990444531680623, 0.91125085312337972265339658407],
 [5437, 0.91120515752446917812079618670, 0.91127506696010440734312396671],
 [5438, 0.91127164856822095995170229799, 0.91129925133716060958732896324],
 [5439, 0.91126909436335024050634956439, 0.91129668136559316415912235243],
 [5440, 0.91129411250801639621244021328, 0.91134753179012850665685618878],
 [5441, 0.91131823914433163213999478103, 0.91139665388648538613125538177],
 [5442, 0.91137159736265538345634240614, 0.91139569463791036962874159144],
 [5443, 0.91139650863026389071563926336, 0.91144639588710441024943520461],
 [5444, 0.91140763542999969626379197507, 0.91147038867372920378784328932],
 [5445, 0.91147373273424636686002031638, 0.91149435214336804733648023103],
 [5446, 0.91147106051972426321583498066, 0.91149166813966431277549418155],
 [5447, 0.91149585057856474801241120076, 0.91154219120927426622813527501],
 [5448, 0.91157550120372921043099267990, 0.91159265458448979213557095136],
 [5449, 0.91157276967068057160759053659, 0.91158991323990001820476436478],
 [5450, 0.91159745334156561114014039049, 0.91164028774640104568760534676],
 [5451, 0.90795073003829940283537780488, 0.91225071916898852325390416198],
 [5452, 0.90795007156040985485390137910, 0.91224196700963237211273989737],
 [5453, 0.91158922236751349643668618228, 0.91163198328150918392509538535],
 [5454, 0.91155912976938435754448164516, 0.91157622434470553240970502884],
 [5455, 0.91155640533889326082572779342, 0.91157349012818522648871066849],
 [5456, 0.91148538206061424649107038931, 0.91154429083652210863419895759],
 [5457, 0.91144174255240917315035176216, 0.91146222082837580202863136947],
 [5458, 0.91143908421645714046377406703, 0.91145955076447093823333034379],
 [5459, 0.91136824428381013607491922812, 0.91143046104364566772915168258],
 [5460, 0.91135199857605153628270500121, 0.91140140275221381838122169938],
 [5461, 0.91132214869142968982629327002, 0.91134598531856836345355077356],
 [5462, 0.91126425408954558893270814224, 0.91134173191268819103072473809],
 [5463, 0.91123533531280076491754016388, 0.91128805593960171549383630918],
 [5464, 0.91120559801999090332458308694, 0.91123279306949700462325836270],
 [5465, 0.91120307247038367925995316909, 0.91123025193007733957273330816],
 [5466, 0.91113263832586044443928585679, 0.91120139688863377447347602356],
 [5467, 0.91111657975977811130263717132, 0.91117257312930355350744093812],
 [5468, 0.91108697147677408789689934565, 0.91111749579899792284010118237],
 [5469, 0.91102349893434575456296897755, 0.91110188449843632074731658577],
 [5470, 0.91100074988013346466431130466, 0.91106003465666762775043707734],
 [5471, 0.91097125368652409616032628037, 0.91100511126514849280511043617],
 [5472, 0.91096886014532219011385905105, 0.91100269829585245329184317598],
 [5473, 0.91088530268991507732323498203, 0.91094786734203714306801202838],
 [5474, 0.91085591835932178117474222745, 0.91089309761094894302146940390],
 [5475, 0.91085359002558130558924176512, 0.91089074793414914754663413987],
 [5476, 0.91078374165856335054058945389, 0.91086223487344608606974816212],
 [5477, 0.91076795766521911890123419653, 0.91083375288160672855752864052],
 [5478, 0.91073870146442192918811997515, 0.91077916757535781755450443598],
 [5479, 0.91067577485456774333272278454, 0.91081121633453998587270916687],
 [5480, 0.91065333856170060933266086067, 0.91072238877194089390343378909],
 [5481, 0.91062419372395153605026507648, 0.91071676883610708230776253913],
 [5482, 0.91062199626544271247041706374, 0.91066573389876204203119414160],
 [5483, 0.91053909976733915510038741559, 0.91066099038475478710807919924],
 [5484, 0.91051006606734929960111912806, 0.91060752251295895565164073560],
 [5485, 0.91050793329348189697469706516, 0.91060533371514040812400025970],
 [5486, 0.91043866736288703300772340299, 0.91057755099954706956566496956],
 [5487, 0.91042315595109457593281376830, 0.91054979867068142063146751752],
 [5488, 0.91039424950527381152909356388, 0.91044129410729901508148032008],
 [5489, 0.91033186565993107208782930684, 0.91048160972698810589065487875],
 [5490, 0.91030973997199704506044781738, 0.91044118777152083232806489832],
 [5491, 0.91028094416640426000952857066, 0.91042821488113678807252426850],
 [5492, 0.91027894114078289344860195342, 0.91027894114078289344860195342],
 [5493, 0.91019670193309476502463439829, 0.91033293776358070736876015872],
 [5494, 0.91016801654352452732865685903, 0.91039021207938208846144334530],
 [5495, 0.91016607768250912258167772961, 0.91021595941403943275105348221],
 [5496, 0.91009739086234775484740566753, 0.91025049592895734829056664239],
 [5497, 0.91005546590435038023514380257, 0.91028561667012930502806966615],
 [5498, 0.91005359104443850348786781979, 0.91022339616106373583193089871],
 [5499, 0.90998508345549222742221218141, 0.91025703161140714136934093403],
 [5500, 0.90996992958137001838991864133, 0.91011560649227862818122503086],
 [5501, 0.90994148049561618396552375998, 0.91009206523335628435944499870],
 [5502, 0.90988312958992323409290747804, 0.91005472637231821231296180486],
 [5503, 0.90985808469411466603560256772, 0.91003799647027661112730356763],
 [5504, 0.90982974530614790786842149828, 0.91000083289744904124773938747],
 [5505, 0.90982799871988606632555729448, 0.90998404689952927526519488311],
 [5506, 0.90974661466017503475001149127, 0.90994716198396385919977547019],
 [5507, 0.90971838474719879386043430713, 0.90990689830739612808940819377],
 [5508, 0.90971670164563078753161562418, 0.90987828028793138468444112732],
 [5509, 0.90964876883906697901949200968, 0.90985145377318388248966130050],
 [5510, 0.90960739809099122599178599557, 0.90986893635654342293861418511],
 [5511, 0.90960577831173594631763990037, 0.90980233582097136402211390305],
 [5512, 0.90953802340708533868962604174, 0.90984100818326196780105874495],
 [5513, 0.90952322367561466709418027676, 0.90981487960931983760559660368],
 [5514, 0.90949522799174420395473816825, 0.90979662450430132114576053937],
 [5515, 0.90943425281459011610962761551, 0.90978282503657093016613544023],
 [5516, 0.90941293688281243934312669808, 0.90977342196057275902631999998],
 [5517, 0.90938504996025082416366558391, 0.91036933553363579294192072193],
 [5518, 0.90933000749935488649100534531, 0.91048300785410851698742362714],
 [5519, 0.90930302187555445136979415111, 0.91054382910136399953415775599],
 [5520, 0.90927524349290445027094165198, 0.91053837473014120895697942615],
 [5521, 0.90927381333270562713266826904, 0.91063737134654398897026794657],
 [5522, 0.90919347793021088044440602971, 0.91063392094968009793376495509],
 [5523, 0.90916580786640244227214679995, 0.91070029713530509241081745131],
 [5524, 0.90916444035443932936146893553, 0.91073252406172366946179863589],
 [5525, 0.90909743250997165908700026193, 0.91081763510181290577349955129],
 [5526, 0.90905674235849198705494700334, 0.91111554823922924484236318676],
 [5527, 0.90905543733375970827381706840, 0.91104697538646173260445948472],
 [5528, 0.90898860575970075181828633504, 0.91103018504714583514214609750],
 [5529, 0.90897424193391773705741343292, 0.91104902212274063710850668940],
 [5530, 0.90894680354972257063650431519, 0.91058635930949527459432601972],
 [5531, 0.90888668928222848819586943137, 0.91053980999396244566668201514],
 [5532, 0.90886586905587907203596387262, 0.91043524105152762171400127045],
 [5533, 0.90883853828242844308249459573, 0.91039878370361992931947270336],
 [5534, 0.90878185331260241675011002371, 0.91037861550776810748430989406],
 [5535, 0.90875786419540949268025542551, 0.91034638546812240988970188482],
 [5536, 0.90873064081302079575408470191, 0.91025362942734622251350629085],
 [5537, 0.90867696609446457767234051062, 0.91002497854034936075606765371],
 [5538, 0.90865022663436867400577057197, 0.91021461279837501123779475165],
 [5539, 0.90862311042368537616908952259, 0.91021589037866412752464384539],
 [5540, 0.90862205420437514025167047294, 0.91021391138203666670847269415],
 [5541, 0.90854295565565723613588033913, 0.91020634424750956892324893488],
 [5542, 0.90855494517941204346556105520, 0.91021188560777455123229628953],
 [5543, 0.90861888831264059351866535508, 0.91020797957506804909399988901],
 [5544, 0.90861783393690409571519239762, 0.91020600403267259981276993131],
 [5545, 0.90864273402195272488768296171, 0.91020078510301383190039814508],
 [5546, 0.90866436209972811788304625225, 0.91022931169920107130622000113],
 [5547, 0.90871836920456094954801073982, 0.91023167734396959183129638404],
 [5548, 0.90871725652487889135500154225, 0.91022968692541661450690071433],
 [5549, 0.90871614433127978482929165693, 0.91022769737639408482721137261],
 [5550, 0.90874091144282587162450681717, 0.91017769135620518738960527117],
 [5551, 0.90873978520435205741279105496, 0.91017573140796936836949271310],
 [5552, 0.90875158385438148389567913910, 0.91016417999070153843632624557],
 [5553, 0.90876013876928407597688419628, 0.91017569924015184756882490547],
 [5554, 0.90881386581855350126346593242, 0.91017822763713285283415643789],
 [5555, 0.90881269657663321659413213638, 0.91017626625254943739662394364],
 [5556, 0.90881152784577279302169472430, 0.91017430572526059062710146463],
 [5557, 0.91035679010716152870230644112, 0.91045022028207800435239960280],
 [5558, 0.90880919191649101041008407265, 0.91013416382936918047619201389],
 [5559, 0.90880802471769950301450080588, 0.91013222691534900743448588400],
 [5560, 0.90874896789376924388648149034, 0.91003054091859392205066114912],
 [5561, 0.90872854985662598892304231413, 0.90998250904465283195321489984],
 [5562, 0.90870172996801690246115867922, 0.90994331549612239573576744078],
 [5563, 0.90870062456111988513640653764, 0.90990456748412651410973239763],
 [5564, 0.90869951963767126024151821184, 0.90990276265139879985355264580],
 [5565, 0.90863427954893216664800092985, 0.90980564451629031275103898224],
 [5566, 0.90862039321715926121214579325, 0.90976835465284799919771785426],
 [5567, 0.90859371004917088843200190240, 0.90972799142624694024306108986],
 [5568, 0.90859266667892346625023947126, 0.90966986728152654517742803364],
 [5569, 0.90859162376516500181367064215, 0.90966819768833995230039590751],
 [5570, 0.90852663197531091654468582419, 0.90964694434262494127096942975],
 [5571, 0.90851284476474813978086331190, 0.90954033192569105903402260083],
 [5572, 0.90848629788910317817141049091, 0.90950350599076867919023925424],
 [5573, 0.90848531629047413193944748855, 0.90946841745991746641664121853],
 [5574, 0.90842691460596580732556049043, 0.90945679541443602555972347545],
 [5575, 0.90840683827366686120541316996, 0.90942506044361204331494263897],
 [5576, 0.90840590252300301710164376345, 0.90938489766227426081002249703],
 [5577, 0.90837949151243568834956931823, 0.90934279026749975649579482706],
 [5578, 0.90837857142111000374740115149, 0.90934130903176690896572154088],
 [5579, 0.90831403674342281462372739043, 0.90931955116677265493763115956],
 [5580, 0.90830043894139189664116429412, 0.90920930519369558275855069951],
 [5581, 0.90827414817249074729943458806, 0.90917394645423132981676417330],
 [5582, 0.90827328894854586494034265343, 0.90913535349494700721351136963],
 [5583, 0.90827243010092284514200855483, 0.90913399211040679670503550369],
 [5584, 0.90820814181786990726408248520, 0.90907197656481208980494557181],
 [5585, 0.90819464214440337457290297607, 0.90904965286815975211709428550],
 [5586, 0.90816848644809844426362133163, 0.90900636761828834675469579452],
 [5587, 0.90816768823155391565649097174, 0.90900508067888263763478562396],
 [5588, 0.90810993659954730716776793997, 0.90899331322849907799366064865],
 [5589, 0.90809019880045915851241034034, 0.90896060865297467756818150519],
 [5590, 0.90806416266650713531305427750, 0.90891747246639931212541796413],
 [5591, 0.90806342487172830857389271841, 0.90881358338931705898033897029],
 [5592, 0.90806268740031070851870254046, 0.90879188937399024705854344575],
 [5593, 0.90799885273953051534334690587, 0.90876923393251496374745102003],
 [5594, 0.90798554062146585863501968561, 0.90874660409887630940772851318],
 [5595, 0.90795963877105123618349580283, 0.90870253235875597663806502169],
 [5596, 0.90795896148624088972667323105, 0.90865969227615550618537554328],
 [5597, 0.90790477679057945969987031276, 0.90865319618156226155747390294],
 [5598, 0.90788211164602672376133796206, 0.90861426712745896328016215193],
 [5599, 0.90788147936442864516237705175, 0.90861320704486692179102647060],
 [5600, 0.90785571137499909699641875704, 0.90856894495275142276113911066],
 [5601, 0.90785509433920408284279801592, 0.90856791105051160073458049737],
 [5602, 0.90779171105178735334817474723, 0.90854530160973168140259303982],
 [5603, 0.90777858528805699389607752892, 0.90852271785085025879169506879],
 [5604, 0.90775293582145044624098773056, 0.90847860898811416685560971018],
 [5605, 0.90775237852990930953467341169, 0.90847762731173142825014110713],
 [5606, 0.90769859462364177460358405369, 0.90847126467404448746378875512],
 [5607, 0.90767616483710023000952560324, 0.90843263929913220522394112777],
 [5608, 0.90767565221764612282129291998, 0.90834218871735605826955861630],
 [5609, 0.90765013582821107984699438020, 0.90838775367915880476488155182],
 [5610, 0.90769961701508583562514331788, 0.90829389526897497120216939948],
 [5611, 0.90758670413788111730468699534, 0.90827114356686655671779817567],
 [5612, 0.90757376353283136793947960541, 0.90824290908800031640879524275],
 [5613, 0.90754836499421054352154669687, 0.90829828908215892724342666043],
 [5614, 0.90754792676203244194965691349, 0.90819749336395372285579696836],
 [5615, 0.90749765614078070630199590596, 0.90821088496327528893914404762],
 [5616, 0.90749724748318316702722086120, 0.90821005852625869003702518967],
 [5617, 0.90749683900503930189529455674, 0.90811831187745351012807759616],
 [5618, 0.90749643070628438490388134596, 0.90809570311091070138331815542],
 [5619, 0.90749602258685369005064558223, 0.90807241629159185514197361044],
 [5620, 0.90738381943560852960217744112, 0.90804973847934955522021027719],
 [5621, 0.90737106279897294935921081560, 0.90802708670730380990931962515],
 [5622, 0.90734591373874706743407614340, 0.90800543026545776914559837678],
 [5623, 0.90734559363656219765914556774, 0.90798186121556423433531790579],
 [5624, 0.90729570334092790595548194688, 0.90803306206055811600208471646],
 [5625, 0.90729541259461099489413982155, 0.90792783773491891885498716874],
 [5626, 0.90729512197605954870738287354, 0.90789236285968122341927255547],
 [5627, 0.90729483148522749313968915885, 0.90789172196428280514624020725],
 [5628, 0.90729454112206864291323427096, 0.90784471812036982019122888232],
 [5629, 0.90718304443706632156363411923, 0.90782209538801850179368102545],
 [5630, 0.90717047058394018055338392514, 0.90779949876292154176127269238],
 [5631, 0.90714556955872016619224496026, 0.90775494445021298606235404804],
 [5632, 0.90714536666167189249421198838, 0.90775438376595929401702278483],
 [5633, 0.90709585473185760928771514955, 0.90771375966662259937578483004],
 [5634, 0.90709568097300630196144766160, 0.90771322300517032211075729720],
 [5635, 0.90709550729056565021579672248, 0.90766497446509308844042607234],
 [5636, 0.90709533368450834256435655334, 0.90766446630569597164850392801],
 [5637, 0.90699369885159186743806003506, 0.90765848176536334523945015462],
 [5638, 0.90697207557583592318906084984, 0.90761966356882517459325754317],
 [5639, 0.90697197443920996029476100375, 0.90761918181534362304319074610],
 [5640, 0.90694732001178002267494093758, 0.90757496464530085233946010703],
 [5641, 0.90694723339950289453526011130, 0.90757450902863456843050471434],
 [5642, 0.90689809788355657538261311856, 0.90748668518489516987557408356],
 [5643, 0.90689804019284137037715254337, 0.90748628134988884585965251972],
 [5644, 0.90689798252751385732040034782, 0.90748587769259658752929453840],
 [5645, 0.90689792488756493238355460562, 0.90738142901991658550997499333],
 [5646, 0.90689786727298549173781339050, 0.90736273681966617132843566651],
 [5647, 0.90689780968376632053207231365, 0.90733795326071431386338872471],
 [5648, 0.90689775211989820391522698628, 0.90733763665943989451534434920],
 [5649, 0.90689769458137214908077794462, 0.90728847290686054360975276723],
 [5650, 0.90689763706817905219992326238, 0.90728818534089472613857196848],
 [5651, 0.90689757958030958739925608825, 0.90728789790154751315753856034],
 [5652, 0.90689752211775476187227695846, 0.90728761058877349654494537390],
 [5653, 0.90689746468050547179018394672, 0.90728732340252693511217785272],
 [5654, 0.90689740726855250230187266425, 0.90717745316564080138022063693],
 [5655, 0.90689734988188686060084364726, 0.90716506205707558851969452007],
 [5656, 0.90689729252049933183599250697, 0.90714052382174759081578940823],
 [5657, 0.90689723518438092320081977959, 0.90714032314533310508153363117],
 [5658, 0.90689717787352241984422107635, 0.90709153362056715863559475110],
 [5659, 0.90689712058791482895969693345, 0.90709136176374427495971985991],
 [5660, 0.90689706332754893569614296212, 0.90709118998264670619136040841],
 [5661, 0.90689700609241574724705969857, 0.90709101827724714084411061776],
 [5662, 0.90689694888250615978364521652, 0.90698177915469890830735266718],
 [5663, 0.90689689169781106947709758970, 0.90696956047116927823736887149],
 [5664, 0.90689683453832137249861489181, 0.90694525180748197801250398698],
 [5665, 0.90689677740402807604169765909, 0.90694516610604203332712813790],
 [5666, 0.90689672029492196525524150275, 0.90689672029492196525524150275]]

J34=
[[6469, 0.90685826768954758136942473357, 0.90685826768954758136942473357],
 [6468, 0.90685830720362126111666611905, 0.90685830720362126111666611905],
 [6467, 0.90685834673667453653678194314, 0.90685834673667453653678194314],
 [6466, 0.90685838628871406896791995678, 0.90697515886614188396208646736],
 [6465, 0.90685842585974629770362298586, 0.90700449050911169379673992808],
 [6464, 0.90685846544977777305973631883, 0.90702655361788864230021545154],
 [6463, 0.90688775758822270933734444043, 0.90707447099858173888975443333],
 [6462, 0.90697563406059478197107637243, 0.90711559245263118089752651940],
 [6461, 0.90697575300180111046444153544, 0.90714407211503733652335768056],
 [6460, 0.90700518400009821906593288077, 0.90718540700018457378916991729],
 [6459, 0.90709331842577278770534121577, 0.90722714495753153940427182533],
 [6458, 0.90709351694659878795334861934, 0.90730998569471521530971358516],
 [6457, 0.90713777289704877748732769760, 0.90731101918595624677976729799],
 [6456, 0.90721147998354789709907208817, 0.90735246698683946764418806197],
 [6455, 0.90724116962084999649107430742, 0.90739511943645911884459565044],
 [6454, 0.90726722027221184951883969916, 0.90744420984137286190218674164],
 [6453, 0.90733011976360888883874622479, 0.90747093282581747786252890364],
 [6452, 0.90735994913767548109007066159, 0.90750776465839411155656080155],
 [6451, 0.90744880037323827348672011794, 0.90756399930314568536005026545],
 [6450, 0.90744923879706818059531769905, 0.90758785911906292298567677790],
 [6449, 0.90749397361945138840155777871, 0.90764877956980116735508090642],
 [6448, 0.90756831923413117113597081698, 0.90767728758704879776786356160],
 [6447, 0.90756883811646338333645189778, 0.90779801101656310002852023899],
 [6446, 0.90761374324236532284970735418, 0.90776239009033155014094518265],
 [6445, 0.90768831918477865805527926568, 0.90779103109051872966261953479],
 [6444, 0.90771854938095242193440981282, 0.90784772038764893764550834021],
 [6443, 0.90774140719961193823905887257, 0.90789047106106635087741096868],
 [6442, 0.90780880126021845644146424092, 0.90791635727693298374418873209],
 [6441, 0.90783917239007039245990426935, 0.90796211019514572182487199825],
 [6440, 0.90792900522101016580478471951, 0.90799771113084137841298115745],
 [6439, 0.90792976649691892188087649629, 0.90803591437707775746446259291],
 [6438, 0.90796027887752084328809587532, 0.90807695756272022169497404320],
 [6437, 0.90805037331439364400864633353, 0.90813410367026825564806813418],
 [6436, 0.90805121593278215197386771251, 0.90823740877992242825911262116],
 [6435, 0.90809677534539445797889811729, 0.90820064779583387082340095731],
 [6434, 0.90817222641477590716618806255, 0.90824960059441350868070230718],
 [6433, 0.90820300170730128286322724307, 0.90828789077336813395646686331],
 [6432, 0.90821888204270717626087616736, 0.90833626652749044350088070132],
 [6431, 0.90829456556257226473860555416, 0.90836555742679436775688373018],
 [6430, 0.90832548299200099872763303210, 0.90840493523116772056624768084],
 [6429, 0.90834895827115214039793045231, 0.90844880808724248755225971763],
 [6428, 0.90841739179963709727161358387, 0.90849086706368320509596969714],
 [6427, 0.90844845168472865282183192903, 0.90853977216158154917025058239],
 [6426, 0.90847861515624572792404478605, 0.90857898879772491795847599860],
 [6425, 0.90854070616926640990840269296, 0.90861151614544077848023562183],
 [6424, 0.90857190882923066777010490114, 0.90865684407766578178922145526],
 [6423, 0.90866325750347654022220922343, 0.90869894489517633040520649956],
 [6422, 0.90866450971619938670187366370, 0.90879607794214090077389300859],
 [6421, 0.90871090194268810957822779528, 0.90878754490938551402479106400],
 [6420, 0.90878746857622605404003479634, 0.90881758173647197995848046048],
 [6419, 0.90878880348662072208298923215, 0.90890933703126441933761725522],
 [6418, 0.90883536946663290301273718797, 0.90890651316789716762656325955],
 [6417, 0.90891217068650764776549522139, 0.90895083095353756963419300519],
 [6416, 0.90894378264999442507132698665, 0.90899567879689135985188386258],
 [6415, 0.90896032862571485289038264455, 0.90902595049612011646189557723],
 [6414, 0.90903736488304054397247000452, 0.90906948920990848783674209699],
 [6413, 0.90906912083436830496196989770, 0.90911544871807004053465561810],
 [6412, 0.90909334927901674916483898414, 0.90918512109422500166999725479],
 [6411, 0.90916305221599569286183850636, 0.90920092164253407673868423444],
 [6410, 0.90919495247652815095307232696, 0.90925937366656139904108613337],
 [6409, 0.90921931009324741257415780638, 0.90930368258474392195722657561],
 [6408, 0.90928923373699732657371441746, 0.90931959024598507657088930500],
 [6407, 0.90932127862855327560254181663, 0.90937823522407790211019573690],
 [6406, 0.90935146519299892009513541780, 0.90943339515312415777259502647],
 [6405, 0.90941591049912562372270485866, 0.90948054782250520311492891778],
 [6404, 0.90944810034397982612119903933, 0.90949756198833586751106849988],
 [6403, 0.90954124841618366748008384093, 0.90955647757405133635444371976],
 [6402, 0.90954308355691848575474978134, 0.90959642129274753674650355606],
 [6401, 0.90957541867780133948429011070, 0.90961735494903195320404165614],
 [6400, 0.90966883452497904194444799941, 0.90967646440403482355208097943],
 [6399, 0.90967075396637442352698599279, 0.90971274637811672114651173615],
 [6398, 0.90970323468647351639049247751, 0.90973761509723449769637682039],
 [6397, 0.90979691880683566385101812557, 0.90979691880683566385101812557],
 [6396, 0.90979892278495400059767916901, 0.90982952403786176986955069879],
 [6395, 0.90983154942791444330651984274, 0.90988705127981439613193970217],
 [6394, 0.90992550232031121915099447506, 0.90991784177540846467735491388],
 [6393, 0.90992759107158194264997064238, 0.90994675523255985627457675946],
 [6392, 0.90997570553413575922263589746, 0.91005624879043633956854364442],
 [6391, 0.91005458612542977636650221029, 0.91008528976812252953010329293],
 [6390, 0.91005675988664980202713650215, 0.91008748403652384162398902845],
 [6389, 0.91010505168150435117979668576, 0.91017038409846440227823904934],
 [6388, 0.91018417128368278579131356310, 0.91019955388042683708249569463],
 [6387, 0.91018643029201773408942699461, 0.91020182315698150432581314817],
 [6386, 0.91023489978808236333662762263, 0.91028495998678760070532689497],
 [6385, 0.91031425885803285424913156021, 0.91031425885803285424913156021],
 [6384, 0.91031660335101716174932562353, 0.91034745074883316462432958360],
 [6383, 0.91036525091770736928253882070, 0.91039997738768507762330273181],
 [6382, 0.91044484991291496633891711099, 0.91047573847149898540465073893],
 [6381, 0.91044728012845232978378362532, 0.91047818928208323896456022339],
 [6380, 0.91049610613568987549371058776, 0.91055023321299077831980639530],
 [6379, 0.91057594551423848283633333267, 0.91057594551423848283633333267],
 [6378, 0.91057846169060308039178153194, 0.91060943268806704420370579101],
 [6377, 0.91062746650881765120288946491, 0.91068944977211829794327968557],
 [6376, 0.90686202455126030397281056139, 0.91076957128065005875328097318],
 [6375, 0.91071014910522685159577349623, 0.91071014910522685159577349623],
 [6374, 0.91063511873342339875136985938, 0.91069722591938973010883273673],
 [6373, 0.91059106049632887458500363209, 0.91059106049632887458500363209],
 [6372, 0.91059358384515631801292556702, 0.91059358384515631801292556702],
 [6371, 0.91051831928447601871567940179, 0.91057277165893490966652734642],
 [6370, 0.91047408875237634262589381251, 0.91050522509773545998257304745],
 [6369, 0.91047653284252250127650540890, 0.91050768990050989781792623035],
 [6368, 0.91040103364040381173083460453, 0.91043610864339474808559771191],
 [6367, 0.91035663044885750672108315484, 0.91038782896156678070553880389],
 [6366, 0.91035899504828687867075132090, 0.91035899504828687867075132090],
 [6365, 0.91028326075157439678520177040, 0.91033402576252786531085803290],
 [6364, 0.91023868453563994140864679139, 0.91025431491989283738774929589],
 [6363, 0.91024096941195320464856877152, 0.91025661018200754170948130195],
 [6362, 0.91016499956689755901351190914, 0.91023151700019666598961975979],
 [6361, 0.91012024996112983465934576088, 0.91015157307397065444831696368],
 [6360, 0.91012245488156306993943189809, 0.91015379879554014763698432944],
 [6359, 0.91004624903382058676015731180, 0.91012858143685226863794923702],
 [6358, 0.91003271121807793875291281438, 0.91005232718420703275086225403],
 [6357, 0.91000345040369656768319828188, 0.90999559880956992774514446864],
 [6356, 0.90992700809832682828925953800, 0.90996825632072941836270274507],
 [6355, 0.90991335868203970793643975412, 0.90994087574109816518586058010],
 [6354, 0.90988395492346696435959074734, 0.90988395492346696435959074734],
 [6353, 0.90981514815442265931011434077, 0.90987123935703440036348865760],
 [6352, 0.90979351440996136801686589024, 0.90982896392271095376003131605],
 [6351, 0.90976396738452092183280228710, 0.90980732329041147377068909918],
 [6350, 0.90969493891362007698120351051, 0.90975902986368317737486677288],
 [6349, 0.90967317734447838972755562281, 0.90971659073841970588603089709],
 [6348, 0.90964348672903538872702711160, 0.90969877674876664652714453041],
 [6347, 0.90957818802509460276439767768, 0.90965376817584853164078140253],
 [6346, 0.90955234642675575340575733208, 0.90960375519622105322525840165],
 [6345, 0.90952251189771515793580647369, 0.90958978326728079366603196831],
 [6344, 0.90946083449514014684922358356, 0.90954784092467999556674840278],
 [6343, 0.90943102059648495139043689051, 0.90949045630273095408568906350],
 [6342, 0.90940104182979097924288680588, 0.90948034188557735912894486319],
 [6341, 0.90940276291929689200799202808, 0.90943450393050784263948571606],
 [6340, 0.90930919879188232268774072509, 0.90937669306318291706503487149],
 [6339, 0.90927907546301767194307785758, 0.90937045164194318935813043936],
 [6338, 0.90928071491819972838044350283, 0.90930754957476678246308665621],
 [6337, 0.90920279248268398575305582199, 0.90926594534801952196545471452],
 [6336, 0.90915661173367168235159851975, 0.90926011157332620182813798237],
 [6335, 0.90915816931874804396329636802, 0.90919899910847301605087977805],
 [6334, 0.90908000711082448397348798608, 0.90916346453894159029829324936],
 [6333, 0.90906555885621320722833615946, 0.90913486182298552940039826353],
 [6332, 0.90903512505536776533432430370, 0.90908726134293160736632444241],
 [6331, 0.90896471047667637410683028065, 0.90906243697017485860811802922],
 [6330, 0.90894216046927789331988378763, 0.90901859483303715236957032175],
 [6329, 0.90891158106100078395428454314, 0.90903955567075844790281280439],
 [6328, 0.90884494346691013788586133160, 0.90895343101935299756632957724],
 [6327, 0.90881826160929590763259966479, 0.90891011453719916524107702571],
 [6326, 0.90878753626710417901080063530, 0.90892778580208133387685620619],
 [6325, 0.90878884744150745245150346818, 0.90884398182118641962290439551],
 [6324, 0.90869386120670103679231033311, 0.90887241379928196405302287531],
 [6323, 0.90866298960364677572698610675, 0.90881556202808333466691692593],
 [6322, 0.90866421792184381978074725339, 0.90873553229277648224382346598],
 [6321, 0.91091684815229112537338096445, 0.90915698712911145322265243168],
 [6320, 0.90853793999910725798230259898, 0.90870288337865223748934795367],
 [6319, 0.90853908522337900599552540370, 0.90870413729319043927290522333],
 [6318, 0.90845966473784089956211573735, 0.90867618653312964838164589310],
 [6317, 0.90844463410808173886579197642, 0.90864819788861639349164533996],
 [6316, 0.90841344827272652029392929762, 0.90859092758272641532357738470],
 [6315, 0.90834589396186382614928334078, 0.90849875217376296898663667889],
 [6314, 0.90831863914439081586493784926, 0.90853472210775498840718000793],
 [6313, 0.90828730599500495657139254036, 0.90847726083675828245844741105],
 [6312, 0.90828828477739564917214920570, 0.90838812725142281667700672187],
 [6311, 0.90819213810618137916463865622, 0.90842078869629550030850850817],
 [6310, 0.90816065731383510684082693842, 0.90836313608077490222569849721],
 [6309, 0.90816155224728845052339920585, 0.90827362197746430716449594911],
 [6308, 0.90808134953035180014779825797, 0.90823993427493610042233740387],
 [6307, 0.90806596170795295108746358892, 0.90820467986785879954680922310],
 [6306, 0.90803431199655726402397704078, 0.90824950454858854875794804684],
 [6305, 0.90796199092710383471427348923, 0.90813003015263071837637198769],
 [6304, 0.90793836102896297024500427142, 0.90809393280128047898358545353],
 [6303, 0.90790656294544602733509464088, 0.90813438472833196701827773722],
 [6302, 0.90784209150192463066986192644, 0.90802522667583285276293736388],
 [6301, 0.90781025079878552297429905593, 0.90807707107023905024334453628],
 [6300, 0.90777830401269454796420177445, 0.90796785041515415404234090602],
 [6299, 0.90777894626381416820493086561, 0.90791603698083667151053077760],
 [6298, 0.90769795641540440556127578020, 0.90788131044198749908247236817],
 [6297, 0.90768220850459457871295398945, 0.90784481464389632510147976063],
 [6296, 0.90765009151831044231784062504, 0.90785035346252784815845870980],
 [6295, 0.90757703531137634556102966599, 0.90777586305573054747952710386],
 [6294, 0.90755299090467822509253892349, 0.90779136981879526846483940972],
 [6293, 0.90752072448323584108464956444, 0.90773161829509174669539106617],
 [6292, 0.90752119701861444500678999248, 0.90766999512508284020384508040],
 [6291, 0.90742326026100916802619167356, 0.90767235934558998522447836876],
 [6290, 0.90739084407242454055619873543, 0.90761241059958375210214853723],
 [6289, 0.90739123123716314278652816938, 0.90761294295109939955779054799],
 [6288, 0.90730944933592605483596571503, 0.90758317564242674269081589955],
 [6287, 0.90729333842663884013290953590, 0.90749295420278208723630086752],
 [6286, 0.90726075075056755725455559514, 0.90749318304884496466655718905],
 [6285, 0.90719107126984688260762368373, 0.90742248994501140124668836506],
 [6284, 0.90716249264848980438102898916, 0.90743333232619660666529171067],
 [6283, 0.90712975446925159239697222802, 0.90737294839032456295058182150],
 [6282, 0.90712997026833452895999698740, 0.90737332334123121935220979140],
 [6281, 0.90704763962647905195524344890, 0.90734325943058835584054122592],
 [6280, 0.90699824130211970096837603705, 0.90725223797046028462176536777],
 [6279, 0.90699837096383106871400059390, 0.90725253376123937698594090762],
 [6278, 0.90692406292896177166795723679, 0.90723758028902501404644453942],
 [6277, 0.90689931523483180431099981433, 0.90719208827084618640412827517],
 [6276, 0.90686625343794236009387077502, 0.90713126718971159867521691922],
 [6275, 0.90686629673961682840399589622, 0.90713148369808394022584252525],
 [6274, 0.90686634006158495235894179132, 0.90704877523094340485698694465],
 [6273, 0.90686638340385383738606606130, 0.90703234191348813819644192336],
 [6272, 0.90686642676643047789042384466, 0.90699928029929133277420305603],
 [6271, 0.90686647014932209032167520490, 0.90693190170256088311617759246],
 [6270, 0.90686651355253566908487528053, 0.90689977032880342289189457006]]



==> anc/triangles.cpp <==

// all the following functions deal with a triangle
// a, b and c denotes the edge length of the triangle;
// ra, rb and rc denotes the radius of the discs centered on the triangle vertices
// ri is the radius of the disc centered on the vertex opposite to the edge of length i

// angle opposite to side a
I angle(I a, I b, I c)
{
    return acos((b/c+c/b-square(a)/(b*c))/I(2));
}

// area of the triangle
I area(I a, I b, I c)
{
    return sqrt((a + b + c)*(a + b - c)*(a - b + c)*(- a + b + c))/I(4);
}

// area covered by disc sectors
I covered(I a, I b, I c, I ra, I rb, I rc)
{
    return (square(ra)*angle(a,b,c)+square(rb)*angle(b,c,a)+square(rc)*angle(c,a,b))/I(2);
}

// emptiness of the triangle
I E(I a, I b, I c, I ra, I rb, I rc)
{
    return delta*area(a,b,c)-covered(a,b,c,ra,rb,rc);
}

// radius of the support circle
I radius(I a, I b, I c, I ra, I rb, I rc)
{
    I S=(a+b+c)*(a+b-c)*(a-b+c)*(-a+b+c);
    I a2=square(a);
    I b2=square(b);
    I c2=square(c);
    I ra2=square(ra);
    I rb2=square(rb);
    I rc2=square(rc);
    I A=I(4)*((ra2-ra*rb-ra*rc+rb*rc)*a2 + (rb2-ra*rb+ra*rc-rb*rc)*b2 + (rc2+ra*rb-ra*rc-rb*rc)*c2)-S;
    I B=I(2)*(a2*(a2*ra-b2*(ra+rb)+(I(2)*ra2*ra-ra2*rb-ra*rb2-ra2*rc+rb2*rc-ra*rc2+rb*rc2)) + b2*(b2*rb-c2*(rb+rc)+(I(2)*rb2*rb-rb2*rc-rb*rc2-rb2*ra+rc2*ra-rb*ra2+rc*ra2)) + c2*(c2*rc-a2*(rc+ra)+(I(2)*rc2*rc-rc2*ra-rc*ra2-rc2*rb+ra2*rb-rc*rb2+ra*rb2)));
    I C=a2*b2*c2-(ra2+rb2)*a2*b2-(ra2+rc2)*a2*c2-(rb2+rc2)*b2*c2+(ra2*a2+square(ra2)-ra2*rb2-ra2*rc2+rb2*rc2)*a2+(rb2*b2-ra2*rb2+square(rb2)+ra2*rc2-rb2*rc2)*b2+(rc2*c2+ra2*rb2-ra2*rc2-rb2*rc2+square(rc2))*c2;
    I rs=I(-INFINITY,+INFINITY);
    // usual formula when A<>0
    if (not zero_in(A*C))
    {
        I D=I(4)*S*(a+rb-rc)*(a-rb+rc)*(b+ra-rc)*(b-ra+rc)*(c+ra-rb)*(c-ra+rb);
        rs=intersect(rs,(upper(C)<0 ? (-B+sqrt(D))/(I(2)*A) : (-B-sqrt(D))/(I(2)*A)));
    }
    // alternative formula (necessary if A contains 0, useful if A very small)
    I x=I(4)*A*C/square(B);
    x=hull(x,I(0)); // the interval x must contain 0
    if (upper(x)<0.78) rs=intersect(rs,-C/B*(I(1)+x));
    return rs;
}
        
// signed distance to edge a of the center of the support circle (positive iff the center is inside the triangle)
// rs is the radius of the support circle (to avoid computing it several times)
I dist(I a, I b, I c, I ra, I rb, I rc, I rs)
{
    I a2=square(a);
    I b2=square(b);
    I c2=square(c);
    I ra2=square(ra);
    I rb2=square(rb);
    I rc2=square(rc);
    I S=(a+b+c)*(a+b-c)*(a-b+c)*(-a+b+c);
    return ((b2+c2-a2 + I(2)*rs*(rb+rc-I(2)*ra)+rb2+rc2-I(2)*ra2)*a2 + (I(2)*rs+rb+rc)*(rb-rc)*(b2-c2))/(I(2)*a*sqrt(S));
}

// vertex potential
I Uv(I a, I b, I c, char ra, char rb, char rc)
{
    I Ra=val(ra);
    I Rb=val(rb);
    I Rc=val(rc);
    I u=min(I(ra=='1'?Z1:Zr)*(pi_twice<I>()-angle(a,b,c)),Vijk(ra,rb,rc)+I(ra=='1'?m1:mr)*abs(angle(a,b,c)-angle(Rb+Rc,Ra+Rc,Ra+Rb)));
    u+=min(I(rb=='1'?Z1:Zr)*(pi_twice<I>()-angle(b,c,a)),Vijk(rb,rc,ra)+I(rb=='1'?m1:mr)*abs(angle(b,c,a)-angle(Ra+Rc,Ra+Rb,Rb+Rc)));
    u+=min(I(rc=='1'?Z1:Zr)*(pi_twice<I>()-angle(c,a,b)),Vijk(rc,ra,rb)+I(rc=='1'?m1:mr)*abs(angle(c,a,b)-angle(Ra+Rb,Rb+Rc,Ra+Rc)));
    return u;
}

// parameters for the potential of edge ij
std::pair <double,double> LQ(char i, char j)
{
    if (i=='1' && j=='1') return std::pair<double,double>(l11,q11);
    else if (i!=j) return std::pair<double,double>(l1r,q1r);
    else return std::pair<double,double>(lrr,qrr);
}

// edge potential (rs=-1 if it has to be computed)
I Ue(I a, I b, I c, char ra, char rb, char rc, I rs=I(-1))
{
    I Ra=val(ra);
    I Rb=val(rb);
    I Rc=val(rc);
    if (rs<0) rs=radius(a,b,c,Ra,Rb,Rc); // compute the radius if not provided
    std::pair <double,double> lq=LQ(rb,rc);
    I u=I(0);
    if (upper(a)>lq.first) u+=lq.second*dist(a,b,c,Ra,Rb,Rc,rs);
    lq=LQ(ra,rc);
    if (upper(b)>lq.first) u+=lq.second*dist(b,c,a,Rb,Rc,Ra,rs);
    lq=LQ(ra,rb);
    if (upper(c)>lq.first) u+=lq.second*dist(c,a,b,Rc,Ra,Rb,rs);
    return u;
}

// total potential of the triangle (rs=-1 if it has to be computed)
I U(I a, I b, I c, char ra, char rb, char rc, I rs=I(-1))
{
    return Uv(a,b,c,ra,rb,rc)+Ue(a,b,c,ra,rb,rc,rs);
}

// <0 if the triangle can surely not appear in a saturated FM-triangulation, radius of support circle if it may appear
I feasible(I a, I b, I c, I Ra, I Rb, I Rc)
{
    // the altitude of each vertex must be at least r (no disc crosses the opposite edge)
    if (upper(square(b)-square((square(b)+square(c)-square(a))/(I(2)*c))-square(r))<0) return I(-1);
    if (upper(square(c)-square((square(c)+square(a)-square(b))/(I(2)*a))-square(r))<0) return I(-1);
    if (upper(square(a)-square((square(a)+square(b)-square(c))/(I(2)*b))-square(r))<0) return I(-1);
    // the area S must not be too small
    I S=(a+b+c)*(a+b-c)*(a-b+c)*(-a+b+c);
    if (upper(S)<lower(square(pi_twice<I>()*square(r)))) return I(-1);
    // the radius of support circle must be at most r
    I rs=radius(a,b,c,Ra,Rb,Rc);
    if (lower(rs)>upper(r)) return I(-1);
    return rs;
}

// recursive checking over smaller and smaller compact sets of triangles
int check_local_ieq(I a, I b, I c, char ra, char rb, char rc, int depth)
{
    I Ra=val(ra);
    I Rb=val(rb);
    I Rc=val(rc);    
    
    if (depth==25)
    {
        std::ostringstream err;
        err << "too deep!\n";
        I rs=feasible(a,b,c,Ra,Rb,Rc);
        I e=E(a,b,c,Ra,Rb,Rc);
        I u=U(a,b,c,ra,rb,rc,rs);
        I uv=Uv(a,b,c,ra,rb,rc);
        I ue=Ue(a,b,c,ra,rb,rc,rs);
        err << "E=[" << lower(e) <<", "<<upper(e)<<"], U=["<<lower(u)<<", "<<upper(u)<<"]\n";
        err << "Uv=[" << lower(uv) <<", "<<upper(uv)<<"], Ue=["<<lower(ue)<<", "<<upper(ue)<<"]\n";
        err << "a=RIF(["<<lower(a)<<", "<<upper(a)<<"])\n";
        err << "b=RIF(["<<lower(b)<<", "<<upper(b)<<"])\n";
        err << "c=RIF(["<<lower(c)<<", "<<upper(c)<<"])\n";
        err << "(ra,rb,rc)=("<< ra <<"," <<rb<<","<<rc<<")\n";
        err << "rs=RIF("<< lower(rs) <<"," <<upper(rs)<<")\n";
        throw err.str();
    }

    // test if it is epsilon tight
    if (upper(a-Rb-Rc)<eps and upper(b-Ra-Rc)<eps and upper(c-Ra-Rb)<eps) return ++nt;

    // test if it may be feasible
    I rs=feasible(a,b,c,Ra,Rb,Rc);
    if (upper(rs)<0) return ++nb;
    
    //one can assume that R is in [0,r] (otherwise not feasible and surely ruled out)
    rs=intersect(rs,hull(I(0),r));
    // compare emptiness and potential
    I e=E(a,b,c,Ra,Rb,Rc);
    I u=U(a,b,c,ra,rb,rc,rs);
    if (lower(e)>=upper(u)) return ++ng; // good triangles!
    if (upper(e)<lower(u)) // local inequality is not satisfied
    {
        std::ostringstream err;
        err << "Local inequality violated:\n";
        err << "E=[" << lower(e) <<", "<<upper(e)<<"], U=["<<lower(u)<<", "<<upper(u)<<"]\n";
        err << "a=RIF(["<<lower(a)<<", "<<upper(a)<<"])\n";
        err << "b=RIF(["<<lower(b)<<", "<<upper(b)<<"])\n";
        err << "c=RIF(["<<lower(c)<<", "<<upper(c)<<"])\n";
        err << "(ra,rb,rc)=("<< ra <<"," <<rb<<","<<rc<<")\n";
        err << "rs=RIF("<< lower(rs) <<"," <<upper(rs)<<")\n";
        throw err.str();
    }
    // precision does not suffice to compare emptiness and potential -> refine
    std::pair<I,I> aa=bisect(a);
    std::pair<I,I> bb=bisect(b);
    std::pair<I,I> cc=bisect(c);
    check_local_ieq(aa.first ,bb.first ,cc.first ,ra,rb,rc,depth+1);
    check_local_ieq(aa.first ,bb.first ,cc.second,ra,rb,rc,depth+1);
    check_local_ieq(aa.first ,bb.second,cc.first ,ra,rb,rc,depth+1);
    check_local_ieq(aa.first ,bb.second,cc.second,ra,rb,rc,depth+1);
    check_local_ieq(aa.second,bb.first ,cc.first ,ra,rb,rc,depth+1);
    check_local_ieq(aa.second,bb.first ,cc.second,ra,rb,rc,depth+1);
    check_local_ieq(aa.second,bb.second,cc.first ,ra,rb,rc,depth+1);
    check_local_ieq(aa.second,bb.second,cc.second,ra,rb,rc,depth+1);
    return 0;
}



==> anc/upper_bound.cpp <==
// g++ -o bla bla.cpp -lppl -lgmp -O3

#include <array>

// Library for polyhedra
#include "ppl.hh"
namespace PPL = Parma_Polyhedra_Library;
using namespace Parma_Polyhedra_Library::IO_Operators; 

// Library for interval arithmetic
#include <boost/numeric/interval.hpp>
using namespace boost::numeric;
using namespace interval_lib;

// Fix rounding policies for the transcendental functions
typedef interval<double, policies<save_state<rounded_transc_std<double>>, checking_base<double>>> I;

const double min_eps=0.001; // minimum value for eps
const double min_diff_angle=0.0002; // difference with 2pi tolerated to be considered as a (quasi)corona. Sensitive!
const bool asap=true; // how L is defined for the edge potential: as small as possible (asap) if true, as large as possible (alap) otherwise
const bool verbose=false;
const float prec_delta=0.0001; // precision on the upper bound. decrease to speed up (at least for small r) ?


// interval variables
I r; // radius
I delta;
I V111, V11r, V1r1, V1rr, Vr1r, Vrrr; // base vertex potentials (parameters : V1rr==x, V11r==y)
I E111, E11r, E1rr, Errr; // emptiness

// double variables
double delta_inf,delta_sup;
double m1, mr; // coefficient of angle deviation from base vertex potential
double Z1, Zr; // ceiling of vertex potential
double eps; // for epsilon-tight triangles
double l11,l1r,lrr,q11,q1r,qrr; // for edge potential

// eventual exact coronas -> additional equations on x/y to ensure theoreticaly vertex positivity
bool exists_large_corona;
bool exists_small_corona;
int large_corona[3] = {0,0,0};
int small_corona[3] = {0,0,0};

// variables for the polytopes of parameters X=V1rr, Y=V11r
PPL::Variable X(0),Y(1),M1(2),Mr(3);

// system of constraints
PPL::Constraint_System ieqs;

int nb,nt,ng; // used to count the number of different triangles checked
int type_error; // 0: polytope vide, 1: eps=0, 2: local inequality


// stupid but useful function
I val(char q)
{
    return q=='1'?I(1):r;
}

// another stupid but useful function
I Vijk(char i,char j, char k)
{
    std::string t;
    t+=i;
    t+=j;
    t+=k;    
    if (t=="111") return V111;
    if (t=="11r"||t=="r11") return V11r;
    if (t=="r1r") return Vr1r;
    if (t=="1r1") return V1r1;
    if (t=="1rr"||t=="rr1") return V1rr;
    return Vrrr;
}


#include "triangles.cpp"

#include "parameters_xy.cpp"

#include "parameters_others.cpp"



/**********************************************************************************/
/* find by dichotomy the lowest delta which bounds from above the maximal density */
/**********************************************************************************/

// to speed up :
// the first pass does not check the local inequality.
// it is faster and yields a better delta_inf which can then be used in the second pass
// in the second pass, all is checked (including the local inequality)

void find_delta(bool firstpass=true)
{
    // delta_inf always bounds from below the maximal density
    // initially: slightly less than HCP pi/sqrt(12)
    if (firstpass) delta_inf=0.9068;

    // delta_sup always bounds from above the maximal density
    // initially: Florian's upper bound
    delta_sup=upper((asin(r/(I(1)+r))*(I(1)-square(r))+pi<I>()/I(2)*square(r))/(r*sqrt(I(1)+I(2)*r)));
    
    // while the gap bewteen upper and lower bounds on the maximal density is too large
    while (delta_sup-delta_inf>prec_delta or delta_sup!=upper(delta))
    {
        
        if (verbose) printf(".10f <= delta <= %.10f\n",delta_inf,delta_sup);

        // new candidate bound for the density: the median
        delta=I((delta_inf+delta_sup)/2);
        // we have to decide whether it is an upper bound (->replaces delta_sup) or lower bound (->replaces delta_inf)

        
        // update values of emptiness (which depend on delta)
        E111=E(I(2),I(2),I(2),I(1),I(1),I(1));
        E11r=E(I(2),I(1)+r,I(1)+r,r,I(1),I(1));
        E1rr=E(I(2)*r,I(1)+r,I(1)+r,I(1),r,r);
        Errr=E(I(2)*r,I(2)*r,I(2)*r,r,r,r);

        // build the approximated polytope of allowed (x,y,m1,mr)
        // approximation is forced because real constraints are transcendental whereas accepted ones are rational
        // first clear all inequalities
        ieqs.clear();
        // then add constraints to have eps>=min_eps
        add_epsilon_constraints();
        // finally add constraints to have positivity around any vertex
        exists_large_corona=false;
        exists_small_corona=false;
        add_vertex_positivity_constraints('1');
        add_vertex_positivity_constraints('r');
        // build the polytope
        PPL::C_Polyhedron P(ieqs);

        // empty polytope -> let us search for a larger delta
        if (P.is_empty())
        {
            if (verbose) printf("empty polytope\n");
            delta_inf=lower(delta); // delta is a lower bound -> replaces delta_inf
            continue;
        }

        // set the parameters x and y
        set_xy_generic();
        if (exists_large_corona || exists_small_corona) set_xy_corona();

        
        // compute exactly m1, mr, Z1, Zr
        try
        {
            set_mZ('1');
            set_mZ('r');
        }
        catch (std::string const &err)
        {
            std::cout << err << std::endl;
        }

        // compute exactly eps
        set_eps();
        if (eps<=min_eps)
        {
            if (verbose) printf("epsilon too small\n");
            delta_inf=lower(delta); // delta is a lower bound -> replaces delta_inf
            continue;
        }

        // stop here if first pass
        if (firstpass)
        {
            delta_sup=upper(delta); // delta is a potential upper bound -> replaces delta_sup
            continue;
        }

        // if second pass, check further if delta is really an upper bound (and not only a potential one)
        
        // fix the edge potential parameters and check the local inequality for each type of triangle
        set_LQ('1','1');
        set_LQ('1','r');
        set_LQ('r','r');

        // check the local inequality
        try
        {
            I b=I(0,upper(I(2)*r));
            
            if (verbose) printf("Check local inequality on T111...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)+b, I(2)+b, I(2)+b, '1', '1', '1',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on T11r...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)+b, I(1)+r+b, I(1)+r+b, 'r', '1', '1',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on T1rr...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)*r+b, I(1)+r+b, I(1)+r+b, '1', 'r', 'r',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on Trrr...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)*r+b, I(2)*r+b, I(2)*r+b, 'r', 'r', 'r',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);
        }
        catch (std::string const &err) // idéalement : devrait arriver rarement si paramètres bien choisis
        {
            delta_inf=lower(delta); // delta is a lower bound -> replaces delta_inf
            if (verbose) printf("local ineq. violated\n");
            if (verbose) std::cout << err << std::endl;
            continue;
        }
        
        delta_sup=upper(delta); // delta is an upper bound -> replaces delta_sup
    }
    delta=I(delta_sup); // upper bound on the maximal density
}



/************************************************************************************/
// longueur intervalle : 1e-5 semble un bon compromis.
// faut parfois descendre à 1e-6 près des couronnes
// 1e-4 suffit loin des pics
// 1e-3 trop grand

// upper_bound a b d : de a/d à b/d par pas de 1/d
int main(int argc, char *argv[])
{
    long a=atol(argv[1]);
    long b=atol(argv[2]);
    long d=atol(argv[3]);
    time_t time1=std::time(NULL);
    for(long i=b;i>a;i--)
    {
        // subinterval for ratio r
//        r=I(i,i+1)/I(d);
        r=I(i)/I(d);

//        prec_delta=0.001/(1+100*(median(r)-0.2));

        printf("[%d, ",i);std::cout.flush();

        // first pass
        find_delta(true);
        printf("%.30f, ",lower(delta));std::cout.flush();
        
        // second pass
        find_delta(false);
//        printf("%.30f, %.30f, ",median(V1rr),median(V11r));
        printf("%.30f],\n",lower(delta));
    }
    time_t time2=std::time(NULL);
    double seconds = std::difftime(time2,time1);
    printf("%.f minutes\n",seconds/60);
    
    return 0;
}   


==> anc/upper_bound_HCP.cpp <==
// g++ -o bla bla.cpp -lppl -lgmp -O3

#include <array>

// Library for polyhedra
#include "ppl.hh"
namespace PPL = Parma_Polyhedra_Library;
using namespace Parma_Polyhedra_Library::IO_Operators; 

// Library for interval arithmetic
#include <boost/numeric/interval.hpp>
using namespace boost::numeric;
using namespace interval_lib;

// Fix rounding policies for the transcendental functions
typedef interval<double, policies<save_state<rounded_transc_std<double>>, checking_base<double>>> I;

const double min_eps=0.001; // minimum value for eps
const double min_diff_angle=0.0002; // difference with 2pi tolerated to be considered as a (quasi)corona. Sensitive!
const bool asap=true; // how L is defined for the edge potential: as small as possible (asap) if true, as large as possible (alap) otherwise
const bool verbose=false;
const I delta=I(4)*atan(I(1))/sqrt(I(12)); // candidate density

// interval variables
I r; // radius
I V111, V11r, V1r1, V1rr, Vr1r, Vrrr; // base vertex potentials (parameters : V1rr==x, V11r==y)
I E111, E11r, E1rr, Errr; // emptiness

// double variables
double m1, mr; // coefficient of angle deviation from base vertex potential
double Z1, Zr; // ceiling of vertex potential
double eps; // for epsilon-tight triangles
double l11,l1r,lrr,q11,q1r,qrr; // for edge potential

// eventual exact coronas -> additional equations on x/y to ensure theoreticaly vertex positivity
bool exists_large_corona;
bool exists_small_corona;
int large_corona[3] = {0,0,0};
int small_corona[3] = {0,0,0};

// variables for the polytopes of parameters X=V1rr, Y=V11r
PPL::Variable X(0),Y(1),M1(2),Mr(3);

// system of constraints
PPL::Constraint_System ieqs;

int nb,nt,ng; // used to count the number of different triangles checked
int type_error; // 0: polytope vide, 1: eps=0, 2: local inequality

// stupid but useful function
I val(char q)
{
    return q=='1'?I(1):r;
}

// another stupid but useful function
I Vijk(char i,char j, char k)
{
    std::string t;
    t+=i;
    t+=j;
    t+=k;    
    if (t=="111") return V111;
    if (t=="11r"||t=="r11") return V11r;
    if (t=="r1r") return Vr1r;
    if (t=="1r1") return V1r1;
    if (t=="1rr"||t=="rr1") return V1rr;
    return Vrrr;
}


#include "triangles.cpp"

#include "parameters_xy.cpp"

#include "parameters_others.cpp"

/************************************/
/* check whether HCP is the densest */
/************************************/

bool is_HCP_densest()
{
        // update values of emptiness (which depend on delta)
        E111=E(I(2),I(2),I(2),I(1),I(1),I(1));
        E11r=E(I(2),I(1)+r,I(1)+r,r,I(1),I(1));
        E1rr=E(I(2)*r,I(1)+r,I(1)+r,I(1),r,r);
        Errr=E(I(2)*r,I(2)*r,I(2)*r,r,r,r);

        // build the approximated polytope of allowed (x,y,m1,mr)
        // approximation is forced because real constraints are transcendental whereas accepted ones are rational
        // first clear all inequalities
        ieqs.clear();
        // then add constraints to have eps>=given parameter
        add_epsilon_constraints(); // augmenter paramètre par dicho tant que P non vide, sans bouger delta ?
        // finally add constraints to have positivity around any vertex
        exists_large_corona=false;
        exists_small_corona=false;
        add_vertex_positivity_constraints('1');
        add_vertex_positivity_constraints('r');
        
        // build the polytope
        PPL::C_Polyhedron P(ieqs);

        // first possible error: no suitable parameter exist!
        if (P.is_empty())
        {
            type_error=0;
            return false;
        }
        
        // set the parameters x and y
        set_xy_generic();
        if (exists_large_corona || exists_small_corona) set_xy_corona();
        
        // compute exactly m1, mr, Z1, Zr
        try
        {
            set_mZ('1');
            set_mZ('r');
        }
        catch (std::string const &err)
        {
            std::cout << err << std::endl;
            return false;
        }

        // compute exactly eps
        set_eps();
        if (eps==0)
        {
            type_error=1;
            return false;
        }

        // fix the edge potential parameters and check the local inequality for each type of triangle
        set_LQ('1','1');
        set_LQ('1','r');
        set_LQ('r','r');
        
        // check the local inequality
        try
        {
            I b=I(0,upper(I(2)*r));
            
            if (verbose) printf("Check local inequality on T111...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)+b, I(2)+b, I(2)+b, '1', '1', '1',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on T11r...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)+b, I(1)+r+b, I(1)+r+b, 'r', '1', '1',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on T1rr...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)*r+b, I(1)+r+b, I(1)+r+b, '1', 'r', 'r',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);

            if (verbose) printf("Check local inequality on Trrr...\n");
            nt=0; nb=0; ng=0;
            check_local_ieq(I(2)*r+b, I(2)*r+b, I(2)*r+b, 'r', 'r', 'r',0);
            if (verbose) printf("%d good-, %d eps- and %d-nonfeasible triangles\n",ng,nt,nb);
        }
        catch (std::string const &err)
        {
            if (verbose) std::cout << err << std::endl;
            type_error=2;
            return false;
        }
    return true;
}


/******************************************/
/* check ratios in the interval [a/d,b/d] */
/******************************************/

void check_ratios(unsigned long long int a, unsigned long long int b, unsigned long long int d, int depth)
{
    if (depth==30)
    {
        printf("Too deep recursion around r=%.30f...\n",median(r));
        return;
    }    
    r=I(a,b)/I(d);
    if (is_HCP_densest()) printf("[%llu, %llu, %llu],\n",a,b,d);
    else
    {
        printf("Refine to depth %2d ",depth+1);
        if (exists_small_corona) printf("around r-corona [%d,%d,%d] ",small_corona[0],small_corona[1],small_corona[2]);
        else if (exists_large_corona) printf("around 1-corona [%d,%d,%d] ",large_corona[0],large_corona[1],large_corona[2]);
        else printf("around r=%.30f ",median(r));
        switch(type_error)
            {
                case 0: printf("(empty parameter polytope)\n"); break;
                case 1: printf("(epsilon is too small)\n"); break;
                case 2: printf("(local inequality violated)\n");
            }

        check_ratios(2*a,a+b,2*d,depth+1);
        check_ratios(a+b,2*b,2*d,depth+1);
    }
}



int main(int argc, char *argv[])
{
    check_ratios(atoi(argv[1]),atoi(argv[2]),atoi(argv[3]),0);
    return 0;
}


